Parametric Toricity of Steady State Varieties of Reaction Networks

We study real steady state varieties of the dynamics of chemical reaction networks. The dynamics are derived using mass action kinetics with parametric reaction rates. The models studied are not inherently parametric in nature. Rather, our interest in parameters is motivated by parameter uncertainty, as reaction rates are typically either measured with limited precision or estimated. We aim at detecting toricity and shifted toricity, using a framework that has been recently introduced and studied for the non-parametric case over both the real and the complex numbers. While toricity requires that the variety specifies a subgroup of the direct power of the multiplicative group of the underlying field, shifted toricity requires only a coset. In the non-parametric case these requirements establish real decision problems. In the presence of parameters we must go further and derive necessary and sufficient conditions in the parameters for toricity or shifted toricity to hold. Technically, we use real quantifier elimination methods. Our computations on biological networks here once more confirm shifted toricity as a relevant concept, while toricity holds only for degenerate parameter choices.

==> anc/Code/n-phosphorylation.red <==
% (c) 2021 by T. Sturm (http://science.thomas-sturm.de/)
%
% This software is distributed under CC BY-NC-ND 4.0
% https://creativecommons.org/licenses/by-nc-nd/4.0/legalcode
%
% You are free to: SHARE — copy and redistribute the material in any medium or
% format. The licensor cannot revoke these freedoms as long as you follow the
% following license terms: ATTRIBUTION — You must give appropriate credit,
% provide a link to the license, and indicate if changes were made. You may do
% so in any reasonable manner, but not in any way that suggests the licensor
% endorses you or your use. NON-COMMERCIAL — You may not use the material for
% commercial purposes. NO-DERIVATIVES — If you remix, transform, or build upon
% the material, you may not distribute the modified material.
%
procedure npho_vectorfield(n);
   begin scalar res, w;
      res := {-k_on0 * s0 * e + k_off0 * c0 + l_cat0 * d1};
      w := for i := 1:n-1 collect <<
	 - mkid(k_on, i) * mkid(s, i) * e
         + mkid(k_off, i) * mkid(c, i)
	 + mkid(k_cat, i-1) * mkid(c, i-1)
         - mkid(l_on, i-1) * mkid(s, i) * f
    	 + mkid(l_off, i-1) * mkid(d, i)
	 + mkid(l_cat, i) * mkid(d, i+1)
      >>;
      res := append(res, w);
      w := for i := 0:n-1 collect <<
	 mkid(k_on, i) * mkid(s, i) * e
 	 - (mkid(k_off, i) + mkid(k_cat, i)) * mkid(c, i)
      >>;
      res := append(res, w);
      w := for i := 1:n collect <<
	 mkid(l_on, i-1) * mkid(s, i) * f
 	 - (mkid(l_off, i-1) + mkid(l_cat, i-1)) * mkid(d, i)
      >>;
      res := append(res, w);
      return res
   end;

procedure npho_parameters(n);
   begin scalar res, w;
      res := for i := 0:n-1 collect
	 mkid(k_on, i);
      w := for i := 0:n-1 collect
	 mkid(k_off, i);
      res := append(res, w);
      w := for i := 0:n-1 collect
	 mkid(k_cat, i);
      res := append(res, w);
      w := for i := 0:n-1 collect
	 mkid(l_on, i);
      res := append(res, w);
      w := for i := 0:n-1 collect
	 mkid(l_off, i);
      res := append(res, w);
      w := for i := 0:n-1 collect
	 mkid(l_cat, i);
      res := append(res, w);
      return res
   end;

procedure npho_variables(n);
   begin scalar res, w;
      res := for i := 0:n collect
	 mkid(s, i);
      w := for i := 0:n-1 collect
	 mkid(c, i);
      res := append(res, w);
      w := for i := 1:n collect
	 mkid(d, i);
      res := append(res, w);
      res := append(res, {e, f});
      return res
   end;

end;  % of file


==> anc/Code/real.red <==
% (c) 2021 by T. Sturm (http://science.thomas-sturm.de/)
%
% This software is distributed under CC BY-NC-ND 4.0
% https://creativecommons.org/licenses/by-nc-nd/4.0/legalcode
%
% You are free to: SHARE — copy and redistribute the material in any medium or
% format. The licensor cannot revoke these freedoms as long as you follow the
% following license terms: ATTRIBUTION — You must give appropriate credit,
% provide a link to the license, and indicate if changes were made. You may do
% so in any reasonable manner, but not in any way that suggests the licensor
% endorses you or your use. NON-COMMERCIAL — You may not use the material for
% commercial purposes. NO-DERIVATIVES — If you remix, transform, or build upon
% the material, you may not distribute the modified material.
%
symbolic rl_set '(r);

algebraic procedure varietyIsNotEmpty(xl, sfl, theo);
   rlsimpl(ex(xl, zero sfl), theo);

algebraic procedure varietyStarIsNotEmpty(xl, sfl, theo);
   rlsimpl(ex(xl, notzero xl and zero sfl), theo);

algebraic procedure varietyStarIsCosetInv(xl, sfl, theo);
   % all({g, x}, g<>0 and x<>0 and y<>0 and
   %                F(g)=0 and F(g*x)=0 impl F(g/x)=0);
   begin
      scalar il, gl, gxl, u1in;
      scalar x_in_variety, g_in_variety, gx_in_variety, g_over_x_in_variety;
      x_in_variety := zero sfl;
      il := for each x in xl collect getIndex(x, 'x);
      gl := for each i in il collect mkid(g, i);
      gxl := append(gl, xl);
      g_in_variety := sub(
	 for each i in il collect mkid(x, i) = mkid(g, i),
	 x_in_variety);
      gx_in_variety := sub(
	 for each i in il collect mkid(x, i) = mkid(g, i) * mkid(x, i),
	 x_in_variety);
      g_over_x_in_variety := sub(
	 for each i in il collect mkid(x, i) = mkid(g, i) / mkid(x, i),
	 x_in_variety);
      % Inverse:
      u1in := all(gxl, notzero gxl and g_in_variety and gx_in_variety
	 impl g_over_x_in_variety);
      return u1in
   end;

algebraic procedure varietyStarIsCosetMult(xl, sfl, theo);
   % all({g, x, y}, g<>0 and x<>0 and y<>0 and
   %                F(g)=0 and F(g*x)=0 and F(g*y)=0 impl F(g*x*y)=0);
   begin
      scalar il, yl, gl, gxl, gxyl, u1, u2, g_in_variety, u1in, u2in;
      scalar x_in_variety;
      scalar gx_in_variety, gy_in_variety, gxy_in_variety, g_over_x_in_variety;
      x_in_variety := zero sfl;
      il := for each x in xl collect getIndex(x, 'x);
      gl := for each i in il collect mkid(g, i);
      yl := for each i in il collect mkid(y, i);
      gxl := append(gl, xl);
      gxyl := append(gxl, yl);
      g_in_variety := sub(
	 for each i in il collect mkid(x, i) = mkid(g, i),
	 x_in_variety);
      gx_in_variety := sub(
	 for each i in il collect mkid(x, i) = mkid(g, i) * mkid(x, i),
	 x_in_variety);
      gy_in_variety := sub(
	 for each i in il collect mkid(x, i) = mkid(g, i) * mkid(y, i),
	 x_in_variety);
      gxy_in_variety := sub(
	 for each i in il collect
 	    mkid(x, i) = mkid(g, i) * mkid(x, i) * mkid(y, i),
	 x_in_variety);
      u2in := all(gxyl, notzero gxyl and g_in_variety and gx_in_variety and
	 gy_in_variety impl gxy_in_variety);
      return u2in
   end;

algebraic procedure cosetIsGroup(xl, x_in_variety);
   % Both coset conditions were true. We have a coset, which is a group iff it
   % contains 1.
   begin scalar is_group;
      is_group := rlsimpl sub(for each x in xl collect x=1, x_in_variety);
      if is_group = true then
	 return "G";
      if is_group = false then
	 return "C"
   end;

symbolic operator getIndex;
symbolic procedure getIndex(v, base);
   begin scalar w;
      w := explode v;
      for i := 1:length explode base do
	 w := cdr w;
      return compress w
   end;

algebraic procedure notzero(vl);
   rlsimpl for each v in vl  mkand v <> 0;

algebraic procedure positive(vl);
   rlsimpl for each v in vl  mkand v > 0;

algebraic procedure zero(vl);
   rlsimpl for each v in vl  mkand v = 0;

algebraic procedure rename(vl, fl);
   begin
      integer j;
      scalar sb, xj, xl;
      j := 0;
      xl := sb := {};
      for each v in vl do <<
      	 j := j + 1;
	 xj := mkid(x, j);
	 xl := cons(xj, xl);
      	 sb := cons(v = xj, sb)
      >>;
      return {reverse xl, sub(sb, fl), reverse sb}
   end;

symbolic operator qesimpl;

symbolic procedure qesimpl(phi, theo);
   begin scalar res, !*rlverbose;
      phi := rl_simp phi;
      theo := for each a in cdr theo collect rl_simp a;
      res := rl_simpl(cl_apply2ats1(phi, function qesimpl1, {theo}), theo, -1);
      return rl_mk!*fof res
   end;

symbolic procedure qesimpl1(at, theo);
   begin scalar w;
      w := rl_qe(rl_all(rl_mk2('impl, rl_smkn('and, theo), at), nil), nil);
      if w eq 'true then
	 return 'true;
      w := rl_qe(rl_ex(rl_mkn('and, at . theo), nil), nil);
      if w eq 'false then
	 return 'false;
      return at
   end;

symbolic put('dumpvars, 'psopfn, 'dumpvars0);

symbolic procedure dumpvars0(argl);
   begin scalar fn, svll, svprtch;
      off nat;
      svprtch := get('expt, 'prtch);
      put('expt, 'prtch, '!^);
      svll := linelength 0;
      if cdr argl then <<
	 fn := cadr argl;
	 out fn
      >>;
      for each rst on cdar argl do <<
      	 ioto_tprin2t {car rst, " := ", ioto_smaprin aeval car rst, ";"};
	 if cdr rst then
	    terpri()
      >>;
      if cdr argl then
	 shut fn;
      linelength svll;
      put('expt, 'prtch, svprtch);
      on nat
   end;

procedure setminus(l1, l2);
   for each x in l1 join if not member(x, l2) then {x} else {};

off allfac;
on rlnzden;
on rlqeaprecise;
off rlqedfs;
off rlqefbmma;
off rlqefbqepcad;
off rlqefbslfq;
on rlsiexpl;
on rlsiexpla;
off rlverbose;

end;


==> anc/EPSP-ACh/2021-05-22/epsp-ach_fixed.time <==
Command terminated by signal 9
	Command being timed: "redpsl"
	User time (seconds): 84729.05
	System time (seconds): 1634.01
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 24:00:05
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 204822072
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 189498149
	Voluntary context switches: 1267
	Involuntary context switches: 8370062
	Swaps: 0
	File system inputs: 8
	File system outputs: 23440
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/EPSP-ACh/2021-05-22/make_fixed.log <==
Seq	Host	Starttime	JobRuntime	Send	Receive	Exitval	Signal	Command
1	:	1621574504.117	 86405.088	0	0	137	0	./epsp-ach_fixed.sh 86400 1


==> anc/EPSP-ACh/Makefile <==
TIMEOUT=86400

all:
	parallel --joblog make.log ./epsp-ach.sh ${TIMEOUT} ::: 1

fixed:
	parallel --joblog make_fixed.log ./epsp-ach_fixed.sh ${TIMEOUT} ::: 1

pack:
	d=$(shell date -Idate);\
	mkdir $${d} && mv *.log *.time $${d}

repack:
	d=$(shell date -Idate);\
	rm -rf $${d};\
	mkdir $${d} && mv *.log *.time $${d}

clean:
	rm -f *.log *.time


==> anc/EPSP-ACh/epsp-ach.red <==
on echo;
off nat;

lisp date!-and!-time();
lisp getpid();

symbolic (infile "../../Code/real.red" where !*output=nil);

on time, rlverbose;

kl := {
   kf_0, kr_0, kf_1, kr_1, kf_2, kr_2, kf_3, kr_3, kf_4, kr_4,
   kf_5, kr_5, kf_6, kr_6, kf_7, kr_7, kf_8, kr_8, kf_9, kr_9,
   kf_10, kr_10, kf_11, kr_11, kf_12, kr_12, kf_13, kr_13,
   kf_14, kr_14, kf_15, kr_15, kf_16, kr_16}$
xl := {
   x1, x2, x3, x4, x5, x6, x7, x8, x9, x10, x11, x12}$
fl := {
   kf_1*x5 - kr_1*x1 - kf_2*x1 + kr_2*x12,
   kf_7*x11 - kr_7*x2 - kf_8*x2 + kr_8*x9 + kf_10*x3 - kr_10*x2 - kf_15*x2 +
   kr_15*x10,
   kr_4*x12 + kf_6*x5 - kr_6*x3 - kf_10*x3 + kr_10*x2 + kf_3*x4 - kr_3*x3 -
   kf_4*x3,
   kf_5*x6 - kr_5*x4 - kf_9*x4 + kr_9*x11 - kf_3*x4 + kr_3*x3,
   kf_0*x6 - kf_6*x5 + kr_6*x3 - kr_0*x5 - kf_1*x5 + kr_1*x1,
   -kf_0*x6 - kf_5*x6 + kr_5*x4 + kr_0*x5,
   kf_13*x10 - kr_13*x7 + kf_16*x9 - kr_16*x7,
   -kf_12*x8 + kr_12*x10 + kf_14*x11 - kr_14*x8,
   kf_8*x2 - kr_8*x9 + kf_11*x12 - kr_11*x9 - kf_16*x9 + kr_16*x7,
   kf_12*x8 - kr_12*x10 - kf_13*x10 + kr_13*x7 + kf_15*x2 - kr_15*x10,
   -kf_7*x11 + kr_7*x2 + kf_9*x4 - kr_9*x11 - kf_14*x11 + kr_14*x8,
   -kr_4*x12 - kf_11*x12 + kr_11*x9 + kf_2*x1 - kr_2*x12 + kf_4*x3}$

pos := for each k in kl collect k > 0$

% Non-emptyness of V_k^*:
phi1 := varietyStarIsNotEmpty(xl, fl, pos);
w := rlqea(phi1, pos);
phi1_ := rlsimpl(for each case in w mkor first case, pos);
  
% Shifted completeness under inverses:
phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2_ := rlqe(phi2, pos);

% Shifted completeness under multiplication:
phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3_ := rlqe(phi3, pos);

coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);

phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);

group := rlgsn(coset and phi4, form=dnf);

rlabout();

lisp date!-and!-time();

end;


==> anc/EPSP-ACh/epsp-ach.sh <==
#!/bin/bash

if [ $# -ne 2 ]; then
    echo "usage: $0 timeout 1"
    exit 2
else
    export timeout="$1"
fi

bn=$(basename $0 .sh)

(ulimit -t $timeout
 /bin/time -v -o $bn.time redpsl < $bn.red
 exit $?) &> $bn.log

xs=$?

case $xs in
    0) printf "\n$bn.sh exiting normally\n"\
	    >> $bn.log
       ;;
    *) if [ $xs -gt 127 ]; then
	   printf "\n$bn.sh caught signal %s\n"\
		  SIG$(kill -l $(expr $xs - 128))\
		  >> $bn.log
       else
	   printf "\n$bn.sh exiting with exit code %s\n"\
		  $xs\
		>> $bn.log
       fi
esac

exit $xs


==> anc/EPSP-ACh/epsp-ach_fixed.red <==
on echo;
off nat;

lisp date!-and!-time();
lisp getpid();

symbolic (infile "../../Code/real.red" where !*output=nil);

on time, rlverbose;

kl := {
   kf_0, kr_0, kf_1, kr_1, kf_2, kr_2, kf_3, kr_3, kf_4, kr_4,
   kf_5, kr_5, kf_6, kr_6, kf_7, kr_7, kf_8, kr_8, kf_9, kr_9,
   kf_10, kr_10, kf_11, kr_11, kf_12, kr_12, kf_13, kr_13,
   kf_14, kr_14, kf_15, kr_15, kf_16, kr_16}$
xl := {
   x1, x2, x3, x4, x5, x6, x7, x8, x9, x10, x11, x12}$
fl := {
   kf_1*x5 - kr_1*x1 - kf_2*x1 + kr_2*x12,
   kf_7*x11 - kr_7*x2 - kf_8*x2 + kr_8*x9 + kf_10*x3 - kr_10*x2 - kf_15*x2 +
   kr_15*x10,
   kr_4*x12 + kf_6*x5 - kr_6*x3 - kf_10*x3 + kr_10*x2 + kf_3*x4 - kr_3*x3 -
   kf_4*x3,
   kf_5*x6 - kr_5*x4 - kf_9*x4 + kr_9*x11 - kf_3*x4 + kr_3*x3,
   kf_0*x6 - kf_6*x5 + kr_6*x3 - kr_0*x5 - kf_1*x5 + kr_1*x1,
   -kf_0*x6 - kf_5*x6 + kr_5*x4 + kr_0*x5,
   kf_13*x10 - kr_13*x7 + kf_16*x9 - kr_16*x7,
   -kf_12*x8 + kr_12*x10 + kf_14*x11 - kr_14*x8,
   kf_8*x2 - kr_8*x9 + kf_11*x12 - kr_11*x9 - kf_16*x9 + kr_16*x7,
   kf_12*x8 - kr_12*x10 - kf_13*x10 + kr_13*x7 + kf_15*x2 - kr_15*x10,
   -kf_7*x11 + kr_7*x2 + kf_9*x4 - kr_9*x11 - kf_14*x11 + kr_14*x8,
   -kr_4*x12 - kf_11*x12 + kr_11*x9 + kf_2*x1 - kr_2*x12 + kf_4*x3}$

fixed_parameters := {
kf_0 = 3000,
kf_1 = 1500,
kf_2 = 30000,
kf_3 = 3000,
kf_4 = 1500,
kf_5 = 27/50,
kf_6 = 130,
kf_7 = 3000,
kf_8 = 1500,
kf_9 = 197/10,
kf_10 = 397/20,
kf_11 = 20,
kf_12 = 3000,
kf_13 = 1500,
kf_14 = 1/20,
kf_15 = 1/20,
kf_16 = 1/20}$

fl := sub(fixed_parameters, fl);
kl := setminus(kl, for each e in fixed_parameters collect part(e, 1));

pos := for each k in kl collect k > 0$

% Non-emptyness of V_k^*:
phi1 := varietyStarIsNotEmpty(xl, fl, pos);
w := rlqea(phi1, pos);
phi1_ := rlsimpl(for each case in w mkor first case, pos);
  
% Shifted completeness under inverses:
phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2_ := rlqe(phi2, pos);

% Shifted completeness under multiplication:
phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3_ := rlqe(phi3, pos);

coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);

phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);

group := rlgsn(coset and phi4, form=dnf);

rlabout();

lisp date!-and!-time();

end;


==> anc/EPSP-ACh/epsp-ach_fixed.sh <==
epsp-ach.sh

==> anc/EnvZ-OmpR/2021-05-20/envz-ompr.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:13:01"


4: 
4: lisp getpid();
109632


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: 
6: on time;
Time: 70 ms


7: 
7: kl := {
7:    k12, k21, k23, k32, k34, k56, k65, k67, k89, k98, k910,
7:    k1112, k1211, k1213}$
Time: 0 ms


8: xl := {
8:    x1, x2, x3, x4, x5, x6, x7, x8, x9}$
Time: 0 ms


9: fl := {
9:    -k12*x1 + k21*x2 - k1112*x1*x7 + (k1211+k1213)*x9,
9:    k12*x1 + (-k21-k23)*x2 + k32*x3 + k67*x6,
9:    k23*x2 + (-k32-k34)*x3 - k89*x3*x7 + (k98+k910)*x8,
9:    k34*x3 - k56*x4*x5 + k65*x6,
9:    -k56*x4*x5 + k65*x6 + k910*x8 + k1213*x9,
9:    k56*x4*x5 + (-k65-k67)*x6,
9:    k67*x6 - k89*x3*x7 + k98*x8 - k1112*x1*x7 + k1211*x9,
9:    k89*x3*x7 + (-k98-k910)*x8,
9:    k1112*x1*x7 + (-k1211-k1213)*x9}$
Time: 0 ms


10:  
10: pos := for each k in kl collect k > 0$
Time: 0 ms


11: 
11: % Non-emptyness of V_k^*:
11: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,ex(x7,ex(x8,ex(x9,x9 <> 0 and x8 <> 
0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x1
 <> 0 and k89*x3*x7 - k910*x8 - k98*x8 = 0 and k56*x4*x5 - k65*x6 - k67*x6 = 0 
and k34*x3 - k56*x4*x5 + k65*x6 = 0 and k23*x2 - k32*x3 - k34*x3 - k89*x3*x7 + 
k910*x8 + k98*x8 = 0 and k1213*x9 - k56*x4*x5 + k65*x6 + k910*x8 = 0 and k12*x1 
- k21*x2 - k23*x2 + k32*x3 + k67*x6 = 0 and k1112*x1*x7 - k1211*x9 - k67*x6 + 
k89*x3*x7 - k98*x8 = 0 and k1112*x1*x7 - k1211*x9 - k1213*x9 = 0 and k1112*x1*x7
 + k12*x1 - k1211*x9 - k1213*x9 - k21*x2 = 0)))))))))$

Time: 0 ms


12: w := rlqea(phi1, pos);
w := {{true,
{x1 = -1,
x2 = ( - k12)/k21,
x3 = ( - k12*k23)/(k21*k32 + k21*k34),
x4 = 1,
x5 = ( - k12*k23*k34*k65 - k12*k23*k34*k67)/(k21*k32*k56*k67 + k21*k34*k56*k67),
x6 = ( - k12*k23*k34)/(k21*k32*k67 + k21*k34*k67),
x7 = (k12*k1211*k23*k34*k910 + k12*k1211*k23*k34*k98 + k12*k1213*k23*k34*k910 + 
k12*k1213*k23*k34*k98)/(k1112*k1213*k21*k32*k910 + k1112*k1213*k21*k32*k98 + 
k1112*k1213*k21*k34*k910 + k1112*k1213*k21*k34*k98 + k12*k1211*k23*k89*k910 + 
k12*k1213*k23*k89*k910),
x8 = ( - k12**2*k1211*k23**2*k34*k89 - k12**2*k1213*k23**2*k34*k89)/(k1112*k1213
*k21**2*k32**2*k910 + k1112*k1213*k21**2*k32**2*k98 + 2*k1112*k1213*k21**2*k32*
k34*k910 + 2*k1112*k1213*k21**2*k32*k34*k98 + k1112*k1213*k21**2*k34**2*k910 + 
k1112*k1213*k21**2*k34**2*k98 + k12*k1211*k21*k23*k32*k89*k910 + k12*k1211*k21*
k23*k34*k89*k910 + k12*k1213*k21*k23*k32*k89*k910 + k12*k1213*k21*k23*k34*k89*
k910),
x9 = ( - k1112*k12*k23*k34*k910 - k1112*k12*k23*k34*k98)/(k1112*k1213*k21*k32*
k910 + k1112*k1213*k21*k32*k98 + k1112*k1213*k21*k34*k910 + k1112*k1213*k21*k34*
k98 + k12*k1211*k23*k89*k910 + k12*k1213*k23*k89*k910)}}}$

Time: 40 ms


13: phi1_ := rlsimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 0 ms


14:   
14: % Shifted completeness under inverses:
14: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(x1,
all(x2,all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,(x9 <> 0 and x8 <> 0 and
 x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x1 <> 0
 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and g3 
<> 0 and g2 <> 0 and g1 <> 0) and (g3*g7*k89 - g8*k910 - g8*k98 = 0 and g4*g5*
k56 - g6*k65 - g6*k67 = 0 and g3*k34 - g4*g5*k56 + g6*k65 = 0 and g2*k23 - g3*g7
*k89 - g3*k32 - g3*k34 + g8*k910 + g8*k98 = 0 and  - g4*g5*k56 + g6*k65 + g8*
k910 + g9*k1213 = 0 and g1*k12 - g2*k21 - g2*k23 + g3*k32 + g6*k67 = 0 and g1*g7
*k1112 + g3*g7*k89 - g6*k67 - g8*k98 - g9*k1211 = 0 and g1*g7*k1112 - g9*k1211 -
 g9*k1213 = 0 and g1*g7*k1112 + g1*k12 - g2*k21 - g9*k1211 - g9*k1213 = 0) and (
g3*g7*k89*x3*x7 - g8*k910*x8 - g8*k98*x8 = 0 and g4*g5*k56*x4*x5 - g6*k65*x6 - 
g6*k67*x6 = 0 and g3*k34*x3 - g4*g5*k56*x4*x5 + g6*k65*x6 = 0 and g2*k23*x2 - g3
*g7*k89*x3*x7 - g3*k32*x3 - g3*k34*x3 + g8*k910*x8 + g8*k98*x8 = 0 and  - g4*g5*
k56*x4*x5 + g6*k65*x6 + g8*k910*x8 + g9*k1213*x9 = 0 and g1*k12*x1 - g2*k21*x2 -
 g2*k23*x2 + g3*k32*x3 + g6*k67*x6 = 0 and g1*g7*k1112*x1*x7 + g3*g7*k89*x3*x7 -
 g6*k67*x6 - g8*k98*x8 - g9*k1211*x9 = 0 and g1*g7*k1112*x1*x7 - g9*k1211*x9 - 
g9*k1213*x9 = 0 and g1*g7*k1112*x1*x7 + g1*k12*x1 - g2*k21*x2 - g9*k1211*x9 - g9
*k1213*x9 = 0) impl g3*g7*k89*x8 - g8*k910*x3*x7 - g8*k98*x3*x7 = 0 and g4*g5*
k56*x6 - g6*k65*x4*x5 - g6*k67*x4*x5 = 0 and g3*k34*x4*x5*x6 - g4*g5*k56*x3*x6 +
 g6*k65*x3*x4*x5 = 0 and g2*k23*x3*x7*x8 - g3*g7*k89*x2*x8 - g3*k32*x2*x7*x8 - 
g3*k34*x2*x7*x8 + g8*k910*x2*x3*x7 + g8*k98*x2*x3*x7 = 0 and  - g4*g5*k56*x6*x8*
x9 + g6*k65*x4*x5*x8*x9 + g8*k910*x4*x5*x6*x9 + g9*k1213*x4*x5*x6*x8 = 0 and g1*
k12*x2*x3*x6 - g2*k21*x1*x3*x6 - g2*k23*x1*x3*x6 + g3*k32*x1*x2*x6 + g6*k67*x1*
x2*x3 = 0 and g1*g7*k1112*x3*x6*x8*x9 + g3*g7*k89*x1*x6*x8*x9 - g6*k67*x1*x3*x7*
x8*x9 - g8*k98*x1*x3*x6*x7*x9 - g9*k1211*x1*x3*x6*x7*x8 = 0 and g1*g7*k1112*x9 -
 g9*k1211*x1*x7 - g9*k1213*x1*x7 = 0 and g1*g7*k1112*x2*x9 + g1*k12*x2*x7*x9 - 
g2*k21*x1*x7*x9 - g9*k1211*x1*x2*x7 - g9*k1213*x1*x2*x7 = 0))))))))))))))))))$

Time: 0 ms


15: phi2_ := rlqe(phi2, pos);
phi2_ := true$

Time: 430 ms


16: 
16: % Shifted completeness under multiplication:
16: phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(x1,
all(x2,all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,all(y1,all(y2,all(y3,all
(y4,all(y5,all(y6,all(y7,all(y8,all(y9,(y9 <> 0 and y8 <> 0 and y7 <> 0 and y6 
<> 0 and y5 <> 0 and y4 <> 0 and y3 <> 0 and y2 <> 0 and y1 <> 0 and x9 <> 0 and
 x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0
 and x1 <> 0 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and g4 
<> 0 and g3 <> 0 and g2 <> 0 and g1 <> 0) and (g3*g7*k89 - g8*k910 - g8*k98 = 0 
and g4*g5*k56 - g6*k65 - g6*k67 = 0 and g3*k34 - g4*g5*k56 + g6*k65 = 0 and g2*
k23 - g3*g7*k89 - g3*k32 - g3*k34 + g8*k910 + g8*k98 = 0 and  - g4*g5*k56 + g6*
k65 + g8*k910 + g9*k1213 = 0 and g1*k12 - g2*k21 - g2*k23 + g3*k32 + g6*k67 = 0 
and g1*g7*k1112 + g3*g7*k89 - g6*k67 - g8*k98 - g9*k1211 = 0 and g1*g7*k1112 - 
g9*k1211 - g9*k1213 = 0 and g1*g7*k1112 + g1*k12 - g2*k21 - g9*k1211 - g9*k1213 
= 0) and (g3*g7*k89*x3*x7 - g8*k910*x8 - g8*k98*x8 = 0 and g4*g5*k56*x4*x5 - g6*
k65*x6 - g6*k67*x6 = 0 and g3*k34*x3 - g4*g5*k56*x4*x5 + g6*k65*x6 = 0 and g2*
k23*x2 - g3*g7*k89*x3*x7 - g3*k32*x3 - g3*k34*x3 + g8*k910*x8 + g8*k98*x8 = 0 
and  - g4*g5*k56*x4*x5 + g6*k65*x6 + g8*k910*x8 + g9*k1213*x9 = 0 and g1*k12*x1 
- g2*k21*x2 - g2*k23*x2 + g3*k32*x3 + g6*k67*x6 = 0 and g1*g7*k1112*x1*x7 + g3*
g7*k89*x3*x7 - g6*k67*x6 - g8*k98*x8 - g9*k1211*x9 = 0 and g1*g7*k1112*x1*x7 - 
g9*k1211*x9 - g9*k1213*x9 = 0 and g1*g7*k1112*x1*x7 + g1*k12*x1 - g2*k21*x2 - g9
*k1211*x9 - g9*k1213*x9 = 0) and (g3*g7*k89*y3*y7 - g8*k910*y8 - g8*k98*y8 = 0 
and g4*g5*k56*y4*y5 - g6*k65*y6 - g6*k67*y6 = 0 and g3*k34*y3 - g4*g5*k56*y4*y5 
+ g6*k65*y6 = 0 and g2*k23*y2 - g3*g7*k89*y3*y7 - g3*k32*y3 - g3*k34*y3 + g8*
k910*y8 + g8*k98*y8 = 0 and  - g4*g5*k56*y4*y5 + g6*k65*y6 + g8*k910*y8 + g9*
k1213*y9 = 0 and g1*k12*y1 - g2*k21*y2 - g2*k23*y2 + g3*k32*y3 + g6*k67*y6 = 0 
and g1*g7*k1112*y1*y7 + g3*g7*k89*y3*y7 - g6*k67*y6 - g8*k98*y8 - g9*k1211*y9 = 
0 and g1*g7*k1112*y1*y7 - g9*k1211*y9 - g9*k1213*y9 = 0 and g1*g7*k1112*y1*y7 + 
g1*k12*y1 - g2*k21*y2 - g9*k1211*y9 - g9*k1213*y9 = 0) impl g3*g7*k89*x3*x7*y3*
y7 - g8*k910*x8*y8 - g8*k98*x8*y8 = 0 and g4*g5*k56*x4*x5*y4*y5 - g6*k65*x6*y6 -
 g6*k67*x6*y6 = 0 and g3*k34*x3*y3 - g4*g5*k56*x4*x5*y4*y5 + g6*k65*x6*y6 = 0 
and g2*k23*x2*y2 - g3*g7*k89*x3*x7*y3*y7 - g3*k32*x3*y3 - g3*k34*x3*y3 + g8*k910
*x8*y8 + g8*k98*x8*y8 = 0 and  - g4*g5*k56*x4*x5*y4*y5 + g6*k65*x6*y6 + g8*k910*
x8*y8 + g9*k1213*x9*y9 = 0 and g1*k12*x1*y1 - g2*k21*x2*y2 - g2*k23*x2*y2 + g3*
k32*x3*y3 + g6*k67*x6*y6 = 0 and g1*g7*k1112*x1*x7*y1*y7 + g3*g7*k89*x3*x7*y3*y7
 - g6*k67*x6*y6 - g8*k98*x8*y8 - g9*k1211*x9*y9 = 0 and g1*g7*k1112*x1*x7*y1*y7 
- g9*k1211*x9*y9 - g9*k1213*x9*y9 = 0 and g1*g7*k1112*x1*x7*y1*y7 + g1*k12*x1*y1
 - g2*k21*x2*y2 - g9*k1211*x9*y9 - g9*k1213*x9*y9 = 0)))))))))))))))))))))))))))
$

Time: 0 ms


17: phi3_ := rlqe(phi3, pos);
phi3_ := true$

Time: 1050 ms


18: 
18: coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);
coset := true$

Time: 0 ms


19: 
19: phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);
phi4 := k89 - k910 - k98 = 0 and k56 - k65 - k67 = 0 and k34 - k56 + k65 = 0 and
 k23 - k32 - k34 - k89 + k910 + k98 = 0 and k1213 - k56 + k65 + k910 = 0 and k12
 - k21 - k23 + k32 + k67 = 0 and k1112 - k1211 - k67 + k89 - k98 = 0 and k1112 -
 k1211 - k1213 = 0 and k1112 + k12 - k1211 - k1213 - k21 = 0$

Time: 0 ms


20: 
20: group := rlgsn(coset and phi4, form=dnf);
group := k89 - k910 - k98 = 0 and k1213 - k67 + k89 - k98 = 0 and k1213 - k56 + 
k65 + k89 - k98 = 0 and k1213 - k34 + k89 - k98 = 0 and k1213 - k23 + k32 + k89 
- k98 = 0 and k12 - k21 = 0 and k1112 - k1211 - k1213 = 0$

Time: 0 ms


21: 
21: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 0 ms


22: 
22: lisp date!-and!-time();
"20-May-2021 14:13:03"

Time: 0 ms


23: 
23: end;
Time: 0 ms


24: 
Time: 0 ms

25: 
Time: 0 ms

26: 
Time: 0 ms

27: 
Time: 0 ms

28: 
*** End-of-file read 

Quitting

envz-ompr.sh exiting normally


==> anc/EnvZ-OmpR/2021-05-20/envz-ompr.time <==
	Command being timed: "redpsl"
	User time (seconds): 1.71
	System time (seconds): 0.31
	Percent of CPU this job got: 94%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:02.15
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 992776
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 260222
	Voluntary context switches: 1112
	Involuntary context switches: 198
	Swaps: 0
	File system inputs: 8
	File system outputs: 56
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/EnvZ-OmpR/2021-05-20/make.log <==
Seq	Host	Starttime	JobRuntime	Send	Receive	Exitval	Signal	Command
1	:	1621512781.210	     2.172	0	0	0	0	./envz-ompr.sh 21600 1


==> anc/EnvZ-OmpR/Makefile <==
TIMEOUT=21600

all:
	parallel --joblog make.log ./envz-ompr.sh ${TIMEOUT} ::: 1

pack:
	d=$(shell date -Idate);\
	mkdir $${d} && mv *.log *.time $${d}

repack:
	d=$(shell date -Idate);\
	rm -rf $${d};\
	mkdir $${d} && mv *.log *.time $${d}

clean:
	rm -f *.log *.time


==> anc/EnvZ-OmpR/envz-ompr.red <==
on echo;
off nat;

lisp date!-and!-time();

lisp getpid();

symbolic (infile "../../Code/real.red" where !*output=nil);

on time;

kl := {
   k12, k21, k23, k32, k34, k56, k65, k67, k89, k98, k910,
   k1112, k1211, k1213}$
xl := {
   x1, x2, x3, x4, x5, x6, x7, x8, x9}$
fl := {
   -k12*x1 + k21*x2 - k1112*x1*x7 + (k1211+k1213)*x9,
   k12*x1 + (-k21-k23)*x2 + k32*x3 + k67*x6,
   k23*x2 + (-k32-k34)*x3 - k89*x3*x7 + (k98+k910)*x8,
   k34*x3 - k56*x4*x5 + k65*x6,
   -k56*x4*x5 + k65*x6 + k910*x8 + k1213*x9,
   k56*x4*x5 + (-k65-k67)*x6,
   k67*x6 - k89*x3*x7 + k98*x8 - k1112*x1*x7 + k1211*x9,
   k89*x3*x7 + (-k98-k910)*x8,
   k1112*x1*x7 + (-k1211-k1213)*x9}$
 
pos := for each k in kl collect k > 0$

% Non-emptyness of V_k^*:
phi1 := varietyStarIsNotEmpty(xl, fl, pos);
w := rlqea(phi1, pos);
phi1_ := rlsimpl(for each case in w mkor first case, pos);
  
% Shifted completeness under inverses:
phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2_ := rlqe(phi2, pos);

% Shifted completeness under multiplication:
phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3_ := rlqe(phi3, pos);

coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);

phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);

group := rlgsn(coset and phi4, form=dnf);

rlabout();

lisp date!-and!-time();

end;


==> anc/EnvZ-OmpR/envz-ompr.sh <==
#!/bin/bash

if [ $# -ne 2 ]; then
    echo "usage: $0 timeout 1"
    exit 2
else
    export timeout="$1"
fi

bn=$(basename $0 .sh)

(ulimit -t $timeout
 /bin/time -v -o $bn.time redpsl < $bn.red
 exit $?) &> $bn.log

xs=$?

case $xs in
    0) printf "\n$bn.sh exiting normally\n"\
	    >> $bn.log
       ;;
    *) if [ $xs -gt 127 ]; then
	   printf "\n$bn.sh caught signal %s\n"\
		  SIG$(kill -l $(expr $xs - 128))\
		  >> $bn.log
       else
	   printf "\n$bn.sh exiting with exit code %s\n"\
		  $xs\
		>> $bn.log
       fi
esac

exit $xs


==> anc/Michaelis-Menten/2021-05-22/michaelis-menten.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"22-May-2021 19:35:11"


4: 
4: lisp getpid();
231919


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: 
6: on rlqegsd;

7: 
7: on gc, time;
Time: 90 ms


8: 
8: kl := {k_on, k_off, k_cat}$
Time: 0 ms


9: 
9: xl := {x1, x2, x3, x4}$
Time: 0 ms


10: 
10: fl := {
10:    -k_on*x1*x2 + k_off*x3,
10:    -k_on*x1*x2 + (k_off+k_cat)*x3,
10:    k_on*x1*x2 - (k_off+k_cat)*x3,  % redundant
10:    k_cat*x3}$
Time: 0 ms


11: 
11: pos := for each k in kl collect k > 0$
Time: 0 ms


12: 
12: % Non-emptyness of V_k^*:
12: 
12: phi0 := varietyIsNotEmpty(xl, fl, pos);
phi0 := ex(x1,ex(x2,ex(x3,x3 = 0 and k_on*x1*x2 = 0)))$

Time: 0 ms


13: 
13: rlgqea(phi0, pos);
{{k_on > 0,k_off > 0,k_cat > 0},
{{true,{x1 = arbitrary1,x2 = 0,x3 = 0}}}}$

Time: 0 ms


14: 
14: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := false$

Time: 0 ms


15: 
15: rlgqea(phi1, pos);
{{k_on > 0,k_off > 0,k_cat > 0},
{{false,{}}}}$

Time: 0 ms


16: 
16: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 10 ms


17: 
17: lisp date!-and!-time();
"22-May-2021 19:35:11"

Time: 0 ms


18: 
18: end;
Time: 0 ms


19: 
Time: 0 ms

20: 
Time: 0 ms

21: 
Time: 0 ms

22: 
Time: 0 ms

23: 
*** End-of-file read 

Quitting

michaelis-menten.sh exiting normally


==> anc/Michaelis-Menten/2021-05-22/michaelis-menten.time <==
	Command being timed: "redpsl"
	User time (seconds): 0.19
	System time (seconds): 0.09
	Percent of CPU this job got: 65%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:00.44
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 50500
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 24627
	Voluntary context switches: 971
	Involuntary context switches: 32
	Swaps: 0
	File system inputs: 8
	File system outputs: 40
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/Michaelis-Menten/Makefile <==
TIMEOUT=21600

all:
	./michaelis-menten.sh ${TIMEOUT}

pack:
	d=$(shell date -Idate);\
	mkdir $${d} && mv *.log *.time $${d}

repack:
	d=$(shell date -Idate);\
	rm -rf $${d};\
	mkdir $${d} && mv *.log *.time $${d}

clean:
	rm -f *.log *.time


==> anc/Michaelis-Menten/michaelis-menten.red <==
on echo;
off nat;

lisp date!-and!-time();

lisp getpid();

symbolic (infile "../../Code/real.red" where !*output=nil);

on rlqegsd;

on gc, time;

kl := {k_on, k_off, k_cat}$

xl := {x1, x2, x3, x4}$

fl := {
   -k_on*x1*x2 + k_off*x3,
   -k_on*x1*x2 + (k_off+k_cat)*x3,
   k_on*x1*x2 - (k_off+k_cat)*x3,  % redundant
   k_cat*x3}$

pos := for each k in kl collect k > 0$

% Non-emptyness of V_k^*:

phi0 := varietyIsNotEmpty(xl, fl, pos);

rlgqea(phi0, pos);

phi1 := varietyStarIsNotEmpty(xl, fl, pos);

rlgqea(phi1, pos);

rlabout();

lisp date!-and!-time();

end;


==> anc/Michaelis-Menten/michaelis-menten.sh <==
#!/bin/bash

if [ $# -ne 1 ]; then
    echo "usage: michaelis-menten.sh timeout"
    exit 2
else
    export timeout="$1"
fi

(ulimit -t $timeout
 /bin/time -v -o michaelis-menten.time redpsl < michaelis-menten.red
 exit $?) &> michaelis-menten.log

xs=$?

case $xs in
    0) printf "\nmichaelis-menten.sh exiting normally\n"\
	    >> michaelis-menten.log
       ;;
    *) if [ $xs -gt 127 ]; then
	   printf "\nmichaelis-menten.sh caught signal %s\n"\
		  SIG$(kill -l $(expr $xs - 128))\
		  >> michaelis-menten.log
       else
	   printf "\nmichaelis-menten.sh exiting with exit code %s\n"\
		  $xs\
		>> michaelis-menten.log
       fi
esac

exit $xs


==> anc/TGF-beta/2021-05-21/make.log <==
Seq	Host	Starttime	JobRuntime	Send	Receive	Exitval	Signal	Command
1	:	1621610085.780	    26.477	0	0	0	0	./tgf-beta.sh 21600 1


==> anc/TGF-beta/2021-05-21/tgf-beta.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"21-May-2021 17:14:45"


4: 
4: lisp getpid();
151092


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: 
6: on time;
Time: 80 ms


7: 
7: kl := {ka, kcd, ki, klid, kr, ligand, pri, prii}$
Time: 0 ms


8: xl := {
8:    x1, x2, x3, x4, x5, x6}$
Time: 0 ms


9: fl := {
9:   - ka*ligand*x1*x2 - kcd*x1 - ki*x1 + kr*x4 + kr*x5 + pri,
9:   - ka*ligand*x1*x2 - kcd*x2 - ki*x2 + kr*x4 + kr*x6 + prii,
9:   ka*ligand*x1*x2 - kcd*x3 - ki*x3 - klid*x3,
9:   ki*x3 - kr*x4,
9:   ki*x1 - kr*x5,
9:   ki*x2 - kr*x6}$
Time: 0 ms


10:  
10: pos := for each k in kl collect k > 0$
Time: 0 ms


11: 
11: % Non-emptyness of V_k^*:
11: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,x6 <> 0 and x5 <> 0 and x4 <> 0 and 
x3 <> 0 and x2 <> 0 and x1 <> 0 and ki*x3 - kr*x4 = 0 and ki*x2 - kr*x6 = 0 and 
ki*x1 - kr*x5 = 0 and ka*ligand*x1*x2 - kcd*x3 - ki*x3 - klid*x3 = 0 and ka*
ligand*x1*x2 + kcd*x2 + ki*x2 - kr*x4 - kr*x6 - prii = 0 and ka*ligand*x1*x2 + 
kcd*x1 + ki*x1 - kr*x4 - kr*x5 - pri = 0))))))$

Time: 10 ms


12: w := rlqea(phi1, pos);
w := {{ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2
*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid
*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand
**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**
2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri
 + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*
ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii +
 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*
kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 >= 
0,
{x1 = ( - sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii
 + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*
kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2
*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2
*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2) + ka*kcd*ligand*pri - ka*kcd*ligand*prii + ka*klid*ligand*pri - ka*
klid*ligand*prii - kcd**3 - kcd**2*ki - kcd**2*klid)/(2*ka*kcd**2*ligand + 2*ka*
kcd*klid*ligand),
x2 = ( - 2*kcd**2*prii - 2*kcd*ki*prii - 2*kcd*klid*prii)/(sqrt(ka**2*kcd**2*
ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*
prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*
prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*
ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4
*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*
ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*
ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*
klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*
kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2) - ka*kcd*ligand*
pri + ka*kcd*ligand*prii - ka*klid*ligand*pri + ka*klid*ligand*prii - kcd**3 - 
kcd**2*ki - kcd**2*klid),
x3 = (sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + 
ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd
*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*
ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*
prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2)*prii - ka*kcd*ligand*pri*prii + ka*kcd*ligand*prii**2 - ka*klid*ligand
*pri*prii + ka*klid*ligand*prii**2 + kcd**3*prii + kcd**2*ki*prii + kcd**2*klid*
prii)/(sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + 
ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd
*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*
ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*
prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2)*kcd + sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*
pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 
4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2
*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*
ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd
**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4
*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*
klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*
prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + 
kcd**4*klid**2)*klid - ka*kcd**2*ligand*pri + ka*kcd**2*ligand*prii - 2*ka*kcd*
klid*ligand*pri + 2*ka*kcd*klid*ligand*prii - ka*klid**2*ligand*pri + ka*klid**2
*ligand*prii - kcd**4 - kcd**3*ki - 2*kcd**3*klid - kcd**2*ki*klid - kcd**2*klid
**2),
x4 = (sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + 
ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd
*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*
ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*
prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2)*ki*prii - ka*kcd*ki*ligand*pri*prii + ka*kcd*ki*ligand*prii**2 - ka*ki
*klid*ligand*pri*prii + ka*ki*klid*ligand*prii**2 + kcd**3*ki*prii + kcd**2*ki**
2*prii + kcd**2*ki*klid*prii)/(sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd
**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*
ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand
**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*
prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*
ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd
**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*
pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*
kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2
 + 2*kcd**4*ki*klid + kcd**4*klid**2)*kcd*kr + sqrt(ka**2*kcd**2*ligand**2*pri**
2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2
*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*
klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand
**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*
kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*
ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*
ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 
2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*
ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2)*klid*kr - ka*kcd**2*kr*ligand*pri + 
ka*kcd**2*kr*ligand*prii - 2*ka*kcd*klid*kr*ligand*pri + 2*ka*kcd*klid*kr*ligand
*prii - ka*klid**2*kr*ligand*pri + ka*klid**2*kr*ligand*prii - kcd**4*kr - kcd**
3*ki*kr - 2*kcd**3*klid*kr - kcd**2*ki*klid*kr - kcd**2*klid**2*kr),
x5 = ( - sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii 
+ ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*
kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2
*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2
*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2)*ki + ka*kcd*ki*ligand*pri - ka*kcd*ki*ligand*prii + ka*ki*klid*ligand*
pri - ka*ki*klid*ligand*prii - kcd**3*ki - kcd**2*ki**2 - kcd**2*ki*klid)/(2*ka*
kcd**2*kr*ligand + 2*ka*kcd*klid*kr*ligand),
x6 = ( - 2*kcd**2*ki*prii - 2*kcd*ki**2*prii - 2*kcd*ki*klid*prii)/(sqrt(ka**2*
kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*
ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand
**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri
**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*
ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*
ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand
*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*
kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*
ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2)*kr - ka*
kcd*kr*ligand*pri + ka*kcd*kr*ligand*prii - ka*klid*kr*ligand*pri + ka*klid*kr*
ligand*prii - kcd**3*kr - kcd**2*ki*kr - kcd**2*klid*kr)}},
{ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**
2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*
ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**
2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 
+ 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri +
 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*
ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii +
 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*
kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 >= 
0,
{x1 = (sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + 
ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd
*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*
ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*
prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2) + ka*kcd*ligand*pri - ka*kcd*ligand*prii + ka*klid*ligand*pri - ka*
klid*ligand*prii - kcd**3 - kcd**2*ki - kcd**2*klid)/(2*ka*kcd**2*ligand + 2*ka*
kcd*klid*ligand),
x2 = (2*kcd**2*prii + 2*kcd*ki*prii + 2*kcd*klid*prii)/(sqrt(ka**2*kcd**2*ligand
**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 
+ 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka
**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**
2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri 
+ 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*
prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*
ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*
ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*
klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2) + ka*kcd*ligand*pri - 
ka*kcd*ligand*prii + ka*klid*ligand*pri - ka*klid*ligand*prii + kcd**3 + kcd**2*
ki + kcd**2*klid),
x3 = (sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + 
ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd
*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*
ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*
prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2)*prii + ka*kcd*ligand*pri*prii - ka*kcd*ligand*prii**2 + ka*klid*ligand
*pri*prii - ka*klid*ligand*prii**2 - kcd**3*prii - kcd**2*ki*prii - kcd**2*klid*
prii)/(sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + 
ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd
*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*
ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*
prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2)*kcd + sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*
pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 
4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2
*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*
ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd
**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4
*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*
klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*
prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + 
kcd**4*klid**2)*klid + ka*kcd**2*ligand*pri - ka*kcd**2*ligand*prii + 2*ka*kcd*
klid*ligand*pri - 2*ka*kcd*klid*ligand*prii + ka*klid**2*ligand*pri - ka*klid**2
*ligand*prii + kcd**4 + kcd**3*ki + 2*kcd**3*klid + kcd**2*ki*klid + kcd**2*klid
**2),
x4 = (sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + 
ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd
*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*
ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*
prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2)*ki*prii + ka*kcd*ki*ligand*pri*prii - ka*kcd*ki*ligand*prii**2 + ka*ki
*klid*ligand*pri*prii - ka*ki*klid*ligand*prii**2 - kcd**3*ki*prii - kcd**2*ki**
2*prii - kcd**2*ki*klid*prii)/(sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd
**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*
ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand
**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*
prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*
ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd
**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*
pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*
kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2
 + 2*kcd**4*ki*klid + kcd**4*klid**2)*kcd*kr + sqrt(ka**2*kcd**2*ligand**2*pri**
2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2
*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*
klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand
**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*
kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*
ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*
ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 
2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*
ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2)*klid*kr + ka*kcd**2*kr*ligand*pri - 
ka*kcd**2*kr*ligand*prii + 2*ka*kcd*klid*kr*ligand*pri - 2*ka*kcd*klid*kr*ligand
*prii + ka*klid**2*kr*ligand*pri - ka*klid**2*kr*ligand*prii + kcd**4*kr + kcd**
3*ki*kr + 2*kcd**3*klid*kr + kcd**2*ki*klid*kr + kcd**2*klid**2*kr),
x5 = (sqrt(ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + 
ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd
*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*
ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*
prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2)*ki + ka*kcd*ki*ligand*pri - ka*kcd*ki*ligand*prii + ka*ki*klid*ligand*
pri - ka*ki*klid*ligand*prii - kcd**3*ki - kcd**2*ki**2 - kcd**2*ki*klid)/(2*ka*
kcd**2*kr*ligand + 2*ka*kcd*klid*kr*ligand),
x6 = (2*kcd**2*ki*prii + 2*kcd*ki**2*prii + 2*kcd*ki*klid*prii)/(sqrt(ka**2*kcd
**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**
2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*
prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*
ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4
*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*
ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*
ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*
klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*
kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2)*kr + ka*kcd*kr*
ligand*pri - ka*kcd*kr*ligand*prii + ka*klid*kr*ligand*pri - ka*klid*kr*ligand*
prii + kcd**3*kr + kcd**2*ki*kr + kcd**2*klid*kr)}}}$

Time: 20 ms


13: phi1_ := qesimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 20 ms


14: 
14: % Shifted completeness under inverses:
14: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(x1,all(x2,all(x3,all(x4,
all(x5,all(x6,(x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x1 <>
 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and g3 <> 0 and g2 <> 0 and g1 <> 0) and 
(g3*ki - g4*kr = 0 and g2*ki - g6*kr = 0 and g1*ki - g5*kr = 0 and g1*g2*ka*
ligand - g3*kcd - g3*ki - g3*klid = 0 and g1*g2*ka*ligand + g2*kcd + g2*ki - g4*
kr - g6*kr - prii = 0 and g1*g2*ka*ligand + g1*kcd + g1*ki - g4*kr - g5*kr - pri
 = 0) and (g3*ki*x3 - g4*kr*x4 = 0 and g2*ki*x2 - g6*kr*x6 = 0 and g1*ki*x1 - g5
*kr*x5 = 0 and g1*g2*ka*ligand*x1*x2 - g3*kcd*x3 - g3*ki*x3 - g3*klid*x3 = 0 and
 g1*g2*ka*ligand*x1*x2 + g2*kcd*x2 + g2*ki*x2 - g4*kr*x4 - g6*kr*x6 - prii = 0 
and g1*g2*ka*ligand*x1*x2 + g1*kcd*x1 + g1*ki*x1 - g4*kr*x4 - g5*kr*x5 - pri = 0
) impl g3*ki*x4 - g4*kr*x3 = 0 and g2*ki*x6 - g6*kr*x2 = 0 and g1*ki*x5 - g5*kr*
x1 = 0 and g1*g2*ka*ligand*x3 - g3*kcd*x1*x2 - g3*ki*x1*x2 - g3*klid*x1*x2 = 0 
and g1*g2*ka*ligand*x4*x6 + g2*kcd*x1*x4*x6 + g2*ki*x1*x4*x6 - g4*kr*x1*x2*x6 - 
g6*kr*x1*x2*x4 - prii*x1*x2*x4*x6 = 0 and g1*g2*ka*ligand*x4*x5 + g1*kcd*x2*x4*
x5 + g1*ki*x2*x4*x5 - g4*kr*x1*x2*x5 - g5*kr*x1*x2*x4 - pri*x1*x2*x4*x5 = 0)))))
)))))))$

Time: 0 ms


15: w :=  rlqe(phi2, pos);
w := (ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*
kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*
ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**
2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 
+ 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri +
 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*
ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii +
 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*
kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0
 or ka**2*kcd**3*ligand**2*pri - ka**2*kcd**3*ligand**2*prii + 2*ka**2*kcd**2*
klid*ligand**2*pri - 2*ka**2*kcd**2*klid*ligand**2*prii + ka**2*kcd*klid**2*
ligand**2*pri - ka**2*kcd*klid**2*ligand**2*prii - ka*kcd**5*ligand - ka*kcd**4*
ki*ligand - 2*ka*kcd**4*klid*ligand - ka*kcd**3*ki*klid*ligand - ka*kcd**3*klid
**2*ligand <= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri
**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3
 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*ligand**3*pri*prii
**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**
2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3*kcd**2*ki*klid*
ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii + 3*ka**3*kcd**2
*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**3*pri**3 - 12*ka
**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**2*ligand**3*pri*
prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*ki*klid**2*
ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 + 4*ka**3*
kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*prii + 4*ka
**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*pri**3 - 2*ka
**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*pri*prii**2 + 
ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*prii + ka**3*
klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2*ka**2*kcd**6
*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*kcd**5*ki*
ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*kcd**5*klid*
ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2*kcd**4*ki**
2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12*ka**2*kcd**
4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri**2 + 12*ka
**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri
**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**3*ki*klid**2*
ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 8*ka**2*kcd**
3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*prii + 2*ka**2
*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*
pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*kcd**2*ki*klid**
3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 + 2*ka**2*kcd**2*
klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 
4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid
*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka
*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*
klid**3*ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2
*ligand*pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri 
<= 0 or ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**
3*kcd**4*ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd
**3*klid*ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*
kcd**2*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*
ka**3*kcd**2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*
ka**3*kcd*klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*
ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*
ligand**2*pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2
*pri + 6*ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri
 + 4*ka**2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri 
+ 6*ka**2*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*
pri + 2*ka**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**
2*pri + 2*ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*
ki*ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*
klid*ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*
kcd**5*ki*klid**2*ligand + ka*kcd**5*klid**3*ligand <= 0 and ka**3*kcd**4*ligand
**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*
prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*
prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri
**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*
pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*
ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*
kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii 
+ 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**
3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2
*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid
**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki
*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*
klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4
*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*
ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand
**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**
2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand
**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*
ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*
klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*
kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*
prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*
ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*
klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*
ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand
**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid
**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*
ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd
**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*
ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*
ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki
**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid
**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri >= 0) and (ka**2*kcd**2*ligand**2*
pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*
ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*
kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*
ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 
2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii
 + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*
klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*
pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + 
kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0 or ka**2*kcd**3*ligand**2*
pri - ka**2*kcd**3*ligand**2*prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*
kcd**2*klid*ligand**2*prii + ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2
*ligand**2*prii - ka*kcd**5*ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*
ligand - ka*kcd**3*ki*klid*ligand - ka*kcd**3*klid**2*ligand >= 0 and ka**3*kcd
**4*ligand**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*
ligand**3*pri*prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*
ligand**3*pri**2*prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*
klid*ligand**3*pri**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd
**3*klid*ligand**3*pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka
**3*kcd**2*ki*klid*ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*
prii**2 + 6*ka**3*kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*
ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*
kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii +
 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*
pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand
**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand
**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand
**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri
*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii +
 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*
ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*
ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 
12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri
*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*
ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3
*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 
12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2
*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2
*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**
2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid
*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*
ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*
klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand
*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 
3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0 or ka**3*
kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*
ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*
ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid
**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**
2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*
klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**
6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*
pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*
ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**
2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2
*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka
**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*
ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand +
 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand +
 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid
**2*ligand + ka*kcd**5*klid**3*ligand <= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2
*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3
*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*
kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3
*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 +
 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri
**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2
*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd
**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*
ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*
pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand
**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*
ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*
ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand
**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2
*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2
 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 +
 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 
+ 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*
pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*
ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*
ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*
ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*
pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*
ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd
**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**
2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand
**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 
3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*
ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + 
ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*
klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*
ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*
ligand*pri + ka*kcd**4*klid**4*ligand*pri >= 0) and (ka**2*kcd**2*ligand**2*pri
**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka
**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*
kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*
ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 
2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii
 + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*
klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*
pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + 
kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0 or (ka**2*kcd**3*ligand**2*
pri - ka**2*kcd**3*ligand**2*prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*
kcd**2*klid*ligand**2*prii + ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2
*ligand**2*prii - ka*kcd**5*ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*
ligand - ka*kcd**3*ki*klid*ligand - ka*kcd**3*klid**2*ligand < 0 or ka**3*kcd**4
*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*ligand**3*
prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*
pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand
**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*
ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*
ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**6*ligand
**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka
**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**
5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki
*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2*kcd**4*
klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka**2*kcd**
3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd
**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd
**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd
**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand
 + ka*kcd**5*klid**3*ligand >= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd
**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki
*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*
ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*
klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3
*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii 
+ 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**
3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**
2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*
ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 
+ 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*
prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*
pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*
pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*
prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2
*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*
kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*
kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2
*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12
*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri
**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*
ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**
3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 
8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*
kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 +
 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*
ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*
ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*
ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*
pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*
kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*
klid**4*ligand*pri >= 0) and (ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*
ligand**3*pri*prii + ka**3*kcd**4*ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand
**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand
**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*
ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**
3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*
ligand**3*prii**2 + 2*ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii
 + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*
kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*
ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*
klid**2*ligand**2*pri + 6*ka**2*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*
ki*klid**2*ligand**2*pri + 2*ka**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*
kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8
*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*
ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki
**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand + ka*kcd**5*klid**3*ligand >= 0 
or ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*
kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3
*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd
**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*
kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*
ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*
pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*
ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*
kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii +
 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*
pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand
**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand
**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand
**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri
*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii +
 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*
ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*
ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 
12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri
*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*
ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3
*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 
12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2
*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2
*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**
2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid
*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*
ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*
klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand
*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 
3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0)) and (ka
**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*
ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand
**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri
**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*
ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*
ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand
*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*
kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*
ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0 or (ka
**2*kcd**3*ligand**2*pri - ka**2*kcd**3*ligand**2*prii + 2*ka**2*kcd**2*klid*
ligand**2*pri - 2*ka**2*kcd**2*klid*ligand**2*prii + ka**2*kcd*klid**2*ligand**2
*pri - ka**2*kcd*klid**2*ligand**2*prii - ka*kcd**5*ligand - ka*kcd**4*ki*ligand
 - 2*ka*kcd**4*klid*ligand - ka*kcd**3*ki*klid*ligand - ka*kcd**3*klid**2*ligand
 > 0 or ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**
3*kcd**4*ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd
**3*klid*ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*
kcd**2*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*
ka**3*kcd**2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*
ka**3*kcd*klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*
ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*
ligand**2*pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2
*pri + 6*ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri
 + 4*ka**2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri 
+ 6*ka**2*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*
pri + 2*ka**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**
2*pri + 2*ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*
ki*ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*
klid*ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*
kcd**5*ki*klid**2*ligand + ka*kcd**5*klid**3*ligand >= 0 and ka**3*kcd**4*ligand
**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*
prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*
prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri
**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*
pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*
ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*
kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii 
+ 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**
3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2
*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid
**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki
*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*
klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4
*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*
ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand
**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**
2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand
**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*
ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*
klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*
kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*
prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*
ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*
klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*
ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand
**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid
**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*
ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd
**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*
ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*
ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki
**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid
**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri >= 0) and (ka**3*kcd**4*ligand**3*
pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*ligand**3*prii**2 + 3*
ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*pri*prii + 3*
ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand**3*pri**2 - 
6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*ligand**3*
prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*ligand**3*pri
*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**6*ligand**2*pri + 2*
ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka**2*kcd**5*
ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**5*klid*
ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki*klid*
ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2*kcd**4*klid**2*
ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka**2*kcd**3*ki*
klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd**3*
klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd**7*
klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd**6*
klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand + 
ka*kcd**5*klid**3*ligand >= 0 or ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*
ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*
ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*
ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*
klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3
*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii 
+ 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**
3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**
2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*
ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 
+ 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*
prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*
pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*
pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*
prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2
*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*
kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*
kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2
*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12
*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri
**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*
ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**
3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 
8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*
kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 +
 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*
ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*
ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*
ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*
pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*
kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*
klid**4*ligand*pri <= 0))$

Time: 140 ms


16: phi2_ := qesimpl(w, pos);
phi2_ := false$

Time: 640 ms


17: 
17: % Shifted completeness under multiplication:
17: phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(x1,all(x2,all(x3,all(x4,
all(x5,all(x6,all(y1,all(y2,all(y3,all(y4,all(y5,all(y6,(y6 <> 0 and y5 <> 0 and
 y4 <> 0 and y3 <> 0 and y2 <> 0 and y1 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0
 and x3 <> 0 and x2 <> 0 and x1 <> 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and g3 
<> 0 and g2 <> 0 and g1 <> 0) and (g3*ki - g4*kr = 0 and g2*ki - g6*kr = 0 and 
g1*ki - g5*kr = 0 and g1*g2*ka*ligand - g3*kcd - g3*ki - g3*klid = 0 and g1*g2*
ka*ligand + g2*kcd + g2*ki - g4*kr - g6*kr - prii = 0 and g1*g2*ka*ligand + g1*
kcd + g1*ki - g4*kr - g5*kr - pri = 0) and (g3*ki*x3 - g4*kr*x4 = 0 and g2*ki*x2
 - g6*kr*x6 = 0 and g1*ki*x1 - g5*kr*x5 = 0 and g1*g2*ka*ligand*x1*x2 - g3*kcd*
x3 - g3*ki*x3 - g3*klid*x3 = 0 and g1*g2*ka*ligand*x1*x2 + g2*kcd*x2 + g2*ki*x2 
- g4*kr*x4 - g6*kr*x6 - prii = 0 and g1*g2*ka*ligand*x1*x2 + g1*kcd*x1 + g1*ki*
x1 - g4*kr*x4 - g5*kr*x5 - pri = 0) and (g3*ki*y3 - g4*kr*y4 = 0 and g2*ki*y2 - 
g6*kr*y6 = 0 and g1*ki*y1 - g5*kr*y5 = 0 and g1*g2*ka*ligand*y1*y2 - g3*kcd*y3 -
 g3*ki*y3 - g3*klid*y3 = 0 and g1*g2*ka*ligand*y1*y2 + g2*kcd*y2 + g2*ki*y2 - g4
*kr*y4 - g6*kr*y6 - prii = 0 and g1*g2*ka*ligand*y1*y2 + g1*kcd*y1 + g1*ki*y1 - 
g4*kr*y4 - g5*kr*y5 - pri = 0) impl g3*ki*x3*y3 - g4*kr*x4*y4 = 0 and g2*ki*x2*
y2 - g6*kr*x6*y6 = 0 and g1*ki*x1*y1 - g5*kr*x5*y5 = 0 and g1*g2*ka*ligand*x1*x2
*y1*y2 - g3*kcd*x3*y3 - g3*ki*x3*y3 - g3*klid*x3*y3 = 0 and g1*g2*ka*ligand*x1*
x2*y1*y2 + g2*kcd*x2*y2 + g2*ki*x2*y2 - g4*kr*x4*y4 - g6*kr*x6*y6 - prii = 0 and
 g1*g2*ka*ligand*x1*x2*y1*y2 + g1*kcd*x1*y1 + g1*ki*x1*y1 - g4*kr*x4*y4 - g5*kr*
x5*y5 - pri = 0))))))))))))))))))$

Time: 0 ms


18: w := rlqe(phi3, pos);
w := (ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*
kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*
ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**
2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 
+ 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri +
 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*
ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii +
 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*
kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0
 or ka**2*kcd**2*ligand**2*pri**4 - 4*ka**2*kcd**2*ligand**2*pri**3*prii + 6*ka
**2*kcd**2*ligand**2*pri**2*prii**2 - 4*ka**2*kcd**2*ligand**2*pri*prii**3 + ka
**2*kcd**2*ligand**2*prii**4 + 2*ka**2*kcd*klid*ligand**2*pri**4 - 8*ka**2*kcd*
klid*ligand**2*pri**3*prii + 12*ka**2*kcd*klid*ligand**2*pri**2*prii**2 - 8*ka**
2*kcd*klid*ligand**2*pri*prii**3 + 2*ka**2*kcd*klid*ligand**2*prii**4 + ka**2*
klid**2*ligand**2*pri**4 - 4*ka**2*klid**2*ligand**2*pri**3*prii + 6*ka**2*klid
**2*ligand**2*pri**2*prii**2 - 4*ka**2*klid**2*ligand**2*pri*prii**3 + ka**2*
klid**2*ligand**2*prii**4 + 2*ka*kcd**4*ligand*pri**3 - 2*ka*kcd**4*ligand*pri**
2*prii - 2*ka*kcd**4*ligand*pri*prii**2 + 2*ka*kcd**4*ligand*prii**3 + 2*ka*kcd
**3*ki*ligand*pri**3 - 2*ka*kcd**3*ki*ligand*pri**2*prii - 2*ka*kcd**3*ki*ligand
*pri*prii**2 + 2*ka*kcd**3*ki*ligand*prii**3 + 4*ka*kcd**3*klid*ligand*pri**3 - 
4*ka*kcd**3*klid*ligand*pri**2*prii - 4*ka*kcd**3*klid*ligand*pri*prii**2 + 4*ka
*kcd**3*klid*ligand*prii**3 + 2*ka*kcd**2*ki*klid*ligand*pri**3 - 2*ka*kcd**2*ki
*klid*ligand*pri**2*prii - 2*ka*kcd**2*ki*klid*ligand*pri*prii**2 + 2*ka*kcd**2*
ki*klid*ligand*prii**3 + 2*ka*kcd**2*klid**2*ligand*pri**3 - 2*ka*kcd**2*klid**2
*ligand*pri**2*prii - 2*ka*kcd**2*klid**2*ligand*pri*prii**2 + 2*ka*kcd**2*klid
**2*ligand*prii**3 + kcd**6*pri**2 + kcd**6*prii**2 + 2*kcd**5*ki*pri**2 + 2*kcd
**5*ki*prii**2 + 2*kcd**5*klid*pri**2 + 2*kcd**5*klid*prii**2 + kcd**4*ki**2*pri
**2 + kcd**4*ki**2*prii**2 + 2*kcd**4*ki*klid*pri**2 + 2*kcd**4*ki*klid*prii**2 
+ kcd**4*klid**2*pri**2 + kcd**4*klid**2*prii**2 >= 0 or ka**2*kcd**2*ligand**2*
pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*
ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*
kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*
ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 
2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii
 + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*
klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*
pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + 
kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 = 0 and (ka**4*kcd**5*ligand**4
*pri**5 - 5*ka**4*kcd**5*ligand**4*pri**4*prii + 10*ka**4*kcd**5*ligand**4*pri**
3*prii**2 - 10*ka**4*kcd**5*ligand**4*pri**2*prii**3 + 5*ka**4*kcd**5*ligand**4*
pri*prii**4 - ka**4*kcd**5*ligand**4*prii**5 + 4*ka**4*kcd**4*klid*ligand**4*pri
**5 - 20*ka**4*kcd**4*klid*ligand**4*pri**4*prii + 40*ka**4*kcd**4*klid*ligand**
4*pri**3*prii**2 - 40*ka**4*kcd**4*klid*ligand**4*pri**2*prii**3 + 20*ka**4*kcd
**4*klid*ligand**4*pri*prii**4 - 4*ka**4*kcd**4*klid*ligand**4*prii**5 + 6*ka**4
*kcd**3*klid**2*ligand**4*pri**5 - 30*ka**4*kcd**3*klid**2*ligand**4*pri**4*prii
 + 60*ka**4*kcd**3*klid**2*ligand**4*pri**3*prii**2 - 60*ka**4*kcd**3*klid**2*
ligand**4*pri**2*prii**3 + 30*ka**4*kcd**3*klid**2*ligand**4*pri*prii**4 - 6*ka
**4*kcd**3*klid**2*ligand**4*prii**5 + 4*ka**4*kcd**2*klid**3*ligand**4*pri**5 -
 20*ka**4*kcd**2*klid**3*ligand**4*pri**4*prii + 40*ka**4*kcd**2*klid**3*ligand
**4*pri**3*prii**2 - 40*ka**4*kcd**2*klid**3*ligand**4*pri**2*prii**3 + 20*ka**4
*kcd**2*klid**3*ligand**4*pri*prii**4 - 4*ka**4*kcd**2*klid**3*ligand**4*prii**5
 + ka**4*kcd*klid**4*ligand**4*pri**5 - 5*ka**4*kcd*klid**4*ligand**4*pri**4*
prii + 10*ka**4*kcd*klid**4*ligand**4*pri**3*prii**2 - 10*ka**4*kcd*klid**4*
ligand**4*pri**2*prii**3 + 5*ka**4*kcd*klid**4*ligand**4*pri*prii**4 - ka**4*kcd
*klid**4*ligand**4*prii**5 + 3*ka**3*kcd**7*ligand**3*pri**4 - 6*ka**3*kcd**7*
ligand**3*pri**3*prii + 6*ka**3*kcd**7*ligand**3*pri*prii**3 - 3*ka**3*kcd**7*
ligand**3*prii**4 + 3*ka**3*kcd**6*ki*ligand**3*pri**4 - 6*ka**3*kcd**6*ki*
ligand**3*pri**3*prii + 6*ka**3*kcd**6*ki*ligand**3*pri*prii**3 - 3*ka**3*kcd**6
*ki*ligand**3*prii**4 + 12*ka**3*kcd**6*klid*ligand**3*pri**4 - 24*ka**3*kcd**6*
klid*ligand**3*pri**3*prii + 24*ka**3*kcd**6*klid*ligand**3*pri*prii**3 - 12*ka
**3*kcd**6*klid*ligand**3*prii**4 + 9*ka**3*kcd**5*ki*klid*ligand**3*pri**4 - 18
*ka**3*kcd**5*ki*klid*ligand**3*pri**3*prii + 18*ka**3*kcd**5*ki*klid*ligand**3*
pri*prii**3 - 9*ka**3*kcd**5*ki*klid*ligand**3*prii**4 + 18*ka**3*kcd**5*klid**2
*ligand**3*pri**4 - 36*ka**3*kcd**5*klid**2*ligand**3*pri**3*prii + 36*ka**3*kcd
**5*klid**2*ligand**3*pri*prii**3 - 18*ka**3*kcd**5*klid**2*ligand**3*prii**4 + 
9*ka**3*kcd**4*ki*klid**2*ligand**3*pri**4 - 18*ka**3*kcd**4*ki*klid**2*ligand**
3*pri**3*prii + 18*ka**3*kcd**4*ki*klid**2*ligand**3*pri*prii**3 - 9*ka**3*kcd**
4*ki*klid**2*ligand**3*prii**4 + 12*ka**3*kcd**4*klid**3*ligand**3*pri**4 - 24*
ka**3*kcd**4*klid**3*ligand**3*pri**3*prii + 24*ka**3*kcd**4*klid**3*ligand**3*
pri*prii**3 - 12*ka**3*kcd**4*klid**3*ligand**3*prii**4 + 3*ka**3*kcd**3*ki*klid
**3*ligand**3*pri**4 - 6*ka**3*kcd**3*ki*klid**3*ligand**3*pri**3*prii + 6*ka**3
*kcd**3*ki*klid**3*ligand**3*pri*prii**3 - 3*ka**3*kcd**3*ki*klid**3*ligand**3*
prii**4 + 3*ka**3*kcd**3*klid**4*ligand**3*pri**4 - 6*ka**3*kcd**3*klid**4*
ligand**3*pri**3*prii + 6*ka**3*kcd**3*klid**4*ligand**3*pri*prii**3 - 3*ka**3*
kcd**3*klid**4*ligand**3*prii**4 + 3*ka**2*kcd**9*ligand**2*pri**3 - ka**2*kcd**
9*ligand**2*pri**2*prii + ka**2*kcd**9*ligand**2*pri*prii**2 - 3*ka**2*kcd**9*
ligand**2*prii**3 + 6*ka**2*kcd**8*ki*ligand**2*pri**3 - 2*ka**2*kcd**8*ki*
ligand**2*pri**2*prii + 2*ka**2*kcd**8*ki*ligand**2*pri*prii**2 - 6*ka**2*kcd**8
*ki*ligand**2*prii**3 + 12*ka**2*kcd**8*klid*ligand**2*pri**3 - 4*ka**2*kcd**8*
klid*ligand**2*pri**2*prii + 4*ka**2*kcd**8*klid*ligand**2*pri*prii**2 - 12*ka**
2*kcd**8*klid*ligand**2*prii**3 + 3*ka**2*kcd**7*ki**2*ligand**2*pri**3 - ka**2*
kcd**7*ki**2*ligand**2*pri**2*prii + ka**2*kcd**7*ki**2*ligand**2*pri*prii**2 - 
3*ka**2*kcd**7*ki**2*ligand**2*prii**3 + 18*ka**2*kcd**7*ki*klid*ligand**2*pri**
3 - 6*ka**2*kcd**7*ki*klid*ligand**2*pri**2*prii + 6*ka**2*kcd**7*ki*klid*ligand
**2*pri*prii**2 - 18*ka**2*kcd**7*ki*klid*ligand**2*prii**3 + 18*ka**2*kcd**7*
klid**2*ligand**2*pri**3 - 6*ka**2*kcd**7*klid**2*ligand**2*pri**2*prii + 6*ka**
2*kcd**7*klid**2*ligand**2*pri*prii**2 - 18*ka**2*kcd**7*klid**2*ligand**2*prii
**3 + 6*ka**2*kcd**6*ki**2*klid*ligand**2*pri**3 - 2*ka**2*kcd**6*ki**2*klid*
ligand**2*pri**2*prii + 2*ka**2*kcd**6*ki**2*klid*ligand**2*pri*prii**2 - 6*ka**
2*kcd**6*ki**2*klid*ligand**2*prii**3 + 18*ka**2*kcd**6*ki*klid**2*ligand**2*pri
**3 - 6*ka**2*kcd**6*ki*klid**2*ligand**2*pri**2*prii + 6*ka**2*kcd**6*ki*klid**
2*ligand**2*pri*prii**2 - 18*ka**2*kcd**6*ki*klid**2*ligand**2*prii**3 + 12*ka**
2*kcd**6*klid**3*ligand**2*pri**3 - 4*ka**2*kcd**6*klid**3*ligand**2*pri**2*prii
 + 4*ka**2*kcd**6*klid**3*ligand**2*pri*prii**2 - 12*ka**2*kcd**6*klid**3*ligand
**2*prii**3 + 3*ka**2*kcd**5*ki**2*klid**2*ligand**2*pri**3 - ka**2*kcd**5*ki**2
*klid**2*ligand**2*pri**2*prii + ka**2*kcd**5*ki**2*klid**2*ligand**2*pri*prii**
2 - 3*ka**2*kcd**5*ki**2*klid**2*ligand**2*prii**3 + 6*ka**2*kcd**5*ki*klid**3*
ligand**2*pri**3 - 2*ka**2*kcd**5*ki*klid**3*ligand**2*pri**2*prii + 2*ka**2*kcd
**5*ki*klid**3*ligand**2*pri*prii**2 - 6*ka**2*kcd**5*ki*klid**3*ligand**2*prii
**3 + 3*ka**2*kcd**5*klid**4*ligand**2*pri**3 - ka**2*kcd**5*klid**4*ligand**2*
pri**2*prii + ka**2*kcd**5*klid**4*ligand**2*pri*prii**2 - 3*ka**2*kcd**5*klid**
4*ligand**2*prii**3 + ka*kcd**11*ligand*pri**2 - ka*kcd**11*ligand*prii**2 + 3*
ka*kcd**10*ki*ligand*pri**2 - 3*ka*kcd**10*ki*ligand*prii**2 + 4*ka*kcd**10*klid
*ligand*pri**2 - 4*ka*kcd**10*klid*ligand*prii**2 + 3*ka*kcd**9*ki**2*ligand*pri
**2 - 3*ka*kcd**9*ki**2*ligand*prii**2 + 9*ka*kcd**9*ki*klid*ligand*pri**2 - 9*
ka*kcd**9*ki*klid*ligand*prii**2 + 6*ka*kcd**9*klid**2*ligand*pri**2 - 6*ka*kcd
**9*klid**2*ligand*prii**2 + ka*kcd**8*ki**3*ligand*pri**2 - ka*kcd**8*ki**3*
ligand*prii**2 + 6*ka*kcd**8*ki**2*klid*ligand*pri**2 - 6*ka*kcd**8*ki**2*klid*
ligand*prii**2 + 9*ka*kcd**8*ki*klid**2*ligand*pri**2 - 9*ka*kcd**8*ki*klid**2*
ligand*prii**2 + 4*ka*kcd**8*klid**3*ligand*pri**2 - 4*ka*kcd**8*klid**3*ligand*
prii**2 + ka*kcd**7*ki**3*klid*ligand*pri**2 - ka*kcd**7*ki**3*klid*ligand*prii
**2 + 3*ka*kcd**7*ki**2*klid**2*ligand*pri**2 - 3*ka*kcd**7*ki**2*klid**2*ligand
*prii**2 + 3*ka*kcd**7*ki*klid**3*ligand*pri**2 - 3*ka*kcd**7*ki*klid**3*ligand*
prii**2 + ka*kcd**7*klid**4*ligand*pri**2 - ka*kcd**7*klid**4*ligand*prii**2 <= 
0 or ka**5*kcd**6*ligand**5*pri**6 - 6*ka**5*kcd**6*ligand**5*pri**5*prii + 15*
ka**5*kcd**6*ligand**5*pri**4*prii**2 - 20*ka**5*kcd**6*ligand**5*pri**3*prii**3
 + 15*ka**5*kcd**6*ligand**5*pri**2*prii**4 - 6*ka**5*kcd**6*ligand**5*pri*prii
**5 + ka**5*kcd**6*ligand**5*prii**6 + 5*ka**5*kcd**5*klid*ligand**5*pri**6 - 30
*ka**5*kcd**5*klid*ligand**5*pri**5*prii + 75*ka**5*kcd**5*klid*ligand**5*pri**4
*prii**2 - 100*ka**5*kcd**5*klid*ligand**5*pri**3*prii**3 + 75*ka**5*kcd**5*klid
*ligand**5*pri**2*prii**4 - 30*ka**5*kcd**5*klid*ligand**5*pri*prii**5 + 5*ka**5
*kcd**5*klid*ligand**5*prii**6 + 10*ka**5*kcd**4*klid**2*ligand**5*pri**6 - 60*
ka**5*kcd**4*klid**2*ligand**5*pri**5*prii + 150*ka**5*kcd**4*klid**2*ligand**5*
pri**4*prii**2 - 200*ka**5*kcd**4*klid**2*ligand**5*pri**3*prii**3 + 150*ka**5*
kcd**4*klid**2*ligand**5*pri**2*prii**4 - 60*ka**5*kcd**4*klid**2*ligand**5*pri*
prii**5 + 10*ka**5*kcd**4*klid**2*ligand**5*prii**6 + 10*ka**5*kcd**3*klid**3*
ligand**5*pri**6 - 60*ka**5*kcd**3*klid**3*ligand**5*pri**5*prii + 150*ka**5*kcd
**3*klid**3*ligand**5*pri**4*prii**2 - 200*ka**5*kcd**3*klid**3*ligand**5*pri**3
*prii**3 + 150*ka**5*kcd**3*klid**3*ligand**5*pri**2*prii**4 - 60*ka**5*kcd**3*
klid**3*ligand**5*pri*prii**5 + 10*ka**5*kcd**3*klid**3*ligand**5*prii**6 + 5*ka
**5*kcd**2*klid**4*ligand**5*pri**6 - 30*ka**5*kcd**2*klid**4*ligand**5*pri**5*
prii + 75*ka**5*kcd**2*klid**4*ligand**5*pri**4*prii**2 - 100*ka**5*kcd**2*klid
**4*ligand**5*pri**3*prii**3 + 75*ka**5*kcd**2*klid**4*ligand**5*pri**2*prii**4 
- 30*ka**5*kcd**2*klid**4*ligand**5*pri*prii**5 + 5*ka**5*kcd**2*klid**4*ligand
**5*prii**6 + ka**5*kcd*klid**5*ligand**5*pri**6 - 6*ka**5*kcd*klid**5*ligand**5
*pri**5*prii + 15*ka**5*kcd*klid**5*ligand**5*pri**4*prii**2 - 20*ka**5*kcd*klid
**5*ligand**5*pri**3*prii**3 + 15*ka**5*kcd*klid**5*ligand**5*pri**2*prii**4 - 6
*ka**5*kcd*klid**5*ligand**5*pri*prii**5 + ka**5*kcd*klid**5*ligand**5*prii**6 +
 2*ka**4*kcd**8*ligand**4*pri**5 - 4*ka**4*kcd**8*ligand**4*pri**4*prii - 4*ka**
4*kcd**8*ligand**4*pri**3*prii**2 + 16*ka**4*kcd**8*ligand**4*pri**2*prii**3 - 
14*ka**4*kcd**8*ligand**4*pri*prii**4 + 4*ka**4*kcd**8*ligand**4*prii**5 + 2*ka
**4*kcd**7*ki*ligand**4*pri**5 - 4*ka**4*kcd**7*ki*ligand**4*pri**4*prii - 4*ka
**4*kcd**7*ki*ligand**4*pri**3*prii**2 + 16*ka**4*kcd**7*ki*ligand**4*pri**2*
prii**3 - 14*ka**4*kcd**7*ki*ligand**4*pri*prii**4 + 4*ka**4*kcd**7*ki*ligand**4
*prii**5 + 10*ka**4*kcd**7*klid*ligand**4*pri**5 - 20*ka**4*kcd**7*klid*ligand**
4*pri**4*prii - 20*ka**4*kcd**7*klid*ligand**4*pri**3*prii**2 + 80*ka**4*kcd**7*
klid*ligand**4*pri**2*prii**3 - 70*ka**4*kcd**7*klid*ligand**4*pri*prii**4 + 20*
ka**4*kcd**7*klid*ligand**4*prii**5 + 8*ka**4*kcd**6*ki*klid*ligand**4*pri**5 - 
16*ka**4*kcd**6*ki*klid*ligand**4*pri**4*prii - 16*ka**4*kcd**6*ki*klid*ligand**
4*pri**3*prii**2 + 64*ka**4*kcd**6*ki*klid*ligand**4*pri**2*prii**3 - 56*ka**4*
kcd**6*ki*klid*ligand**4*pri*prii**4 + 16*ka**4*kcd**6*ki*klid*ligand**4*prii**5
 + 20*ka**4*kcd**6*klid**2*ligand**4*pri**5 - 40*ka**4*kcd**6*klid**2*ligand**4*
pri**4*prii - 40*ka**4*kcd**6*klid**2*ligand**4*pri**3*prii**2 + 160*ka**4*kcd**
6*klid**2*ligand**4*pri**2*prii**3 - 140*ka**4*kcd**6*klid**2*ligand**4*pri*prii
**4 + 40*ka**4*kcd**6*klid**2*ligand**4*prii**5 + 12*ka**4*kcd**5*ki*klid**2*
ligand**4*pri**5 - 24*ka**4*kcd**5*ki*klid**2*ligand**4*pri**4*prii - 24*ka**4*
kcd**5*ki*klid**2*ligand**4*pri**3*prii**2 + 96*ka**4*kcd**5*ki*klid**2*ligand**
4*pri**2*prii**3 - 84*ka**4*kcd**5*ki*klid**2*ligand**4*pri*prii**4 + 24*ka**4*
kcd**5*ki*klid**2*ligand**4*prii**5 + 20*ka**4*kcd**5*klid**3*ligand**4*pri**5 -
 40*ka**4*kcd**5*klid**3*ligand**4*pri**4*prii - 40*ka**4*kcd**5*klid**3*ligand
**4*pri**3*prii**2 + 160*ka**4*kcd**5*klid**3*ligand**4*pri**2*prii**3 - 140*ka
**4*kcd**5*klid**3*ligand**4*pri*prii**4 + 40*ka**4*kcd**5*klid**3*ligand**4*
prii**5 + 8*ka**4*kcd**4*ki*klid**3*ligand**4*pri**5 - 16*ka**4*kcd**4*ki*klid**
3*ligand**4*pri**4*prii - 16*ka**4*kcd**4*ki*klid**3*ligand**4*pri**3*prii**2 + 
64*ka**4*kcd**4*ki*klid**3*ligand**4*pri**2*prii**3 - 56*ka**4*kcd**4*ki*klid**3
*ligand**4*pri*prii**4 + 16*ka**4*kcd**4*ki*klid**3*ligand**4*prii**5 + 10*ka**4
*kcd**4*klid**4*ligand**4*pri**5 - 20*ka**4*kcd**4*klid**4*ligand**4*pri**4*prii
 - 20*ka**4*kcd**4*klid**4*ligand**4*pri**3*prii**2 + 80*ka**4*kcd**4*klid**4*
ligand**4*pri**2*prii**3 - 70*ka**4*kcd**4*klid**4*ligand**4*pri*prii**4 + 20*ka
**4*kcd**4*klid**4*ligand**4*prii**5 + 2*ka**4*kcd**3*ki*klid**4*ligand**4*pri**
5 - 4*ka**4*kcd**3*ki*klid**4*ligand**4*pri**4*prii - 4*ka**4*kcd**3*ki*klid**4*
ligand**4*pri**3*prii**2 + 16*ka**4*kcd**3*ki*klid**4*ligand**4*pri**2*prii**3 -
 14*ka**4*kcd**3*ki*klid**4*ligand**4*pri*prii**4 + 4*ka**4*kcd**3*ki*klid**4*
ligand**4*prii**5 + 2*ka**4*kcd**3*klid**5*ligand**4*pri**5 - 4*ka**4*kcd**3*
klid**5*ligand**4*pri**4*prii - 4*ka**4*kcd**3*klid**5*ligand**4*pri**3*prii**2 
+ 16*ka**4*kcd**3*klid**5*ligand**4*pri**2*prii**3 - 14*ka**4*kcd**3*klid**5*
ligand**4*pri*prii**4 + 4*ka**4*kcd**3*klid**5*ligand**4*prii**5 + 2*ka**3*kcd**
10*ligand**3*pri**3*prii + 2*ka**3*kcd**10*ligand**3*pri**2*prii**2 - 10*ka**3*
kcd**10*ligand**3*pri*prii**3 + 6*ka**3*kcd**10*ligand**3*prii**4 + 4*ka**3*kcd
**9*ki*ligand**3*pri**3*prii + 4*ka**3*kcd**9*ki*ligand**3*pri**2*prii**2 - 20*
ka**3*kcd**9*ki*ligand**3*pri*prii**3 + 12*ka**3*kcd**9*ki*ligand**3*prii**4 + 
10*ka**3*kcd**9*klid*ligand**3*pri**3*prii + 10*ka**3*kcd**9*klid*ligand**3*pri
**2*prii**2 - 50*ka**3*kcd**9*klid*ligand**3*pri*prii**3 + 30*ka**3*kcd**9*klid*
ligand**3*prii**4 + 2*ka**3*kcd**8*ki**2*ligand**3*pri**3*prii + 2*ka**3*kcd**8*
ki**2*ligand**3*pri**2*prii**2 - 10*ka**3*kcd**8*ki**2*ligand**3*pri*prii**3 + 6
*ka**3*kcd**8*ki**2*ligand**3*prii**4 + 16*ka**3*kcd**8*ki*klid*ligand**3*pri**3
*prii + 16*ka**3*kcd**8*ki*klid*ligand**3*pri**2*prii**2 - 80*ka**3*kcd**8*ki*
klid*ligand**3*pri*prii**3 + 48*ka**3*kcd**8*ki*klid*ligand**3*prii**4 + 20*ka**
3*kcd**8*klid**2*ligand**3*pri**3*prii + 20*ka**3*kcd**8*klid**2*ligand**3*pri**
2*prii**2 - 100*ka**3*kcd**8*klid**2*ligand**3*pri*prii**3 + 60*ka**3*kcd**8*
klid**2*ligand**3*prii**4 + 6*ka**3*kcd**7*ki**2*klid*ligand**3*pri**3*prii + 6*
ka**3*kcd**7*ki**2*klid*ligand**3*pri**2*prii**2 - 30*ka**3*kcd**7*ki**2*klid*
ligand**3*pri*prii**3 + 18*ka**3*kcd**7*ki**2*klid*ligand**3*prii**4 + 24*ka**3*
kcd**7*ki*klid**2*ligand**3*pri**3*prii + 24*ka**3*kcd**7*ki*klid**2*ligand**3*
pri**2*prii**2 - 120*ka**3*kcd**7*ki*klid**2*ligand**3*pri*prii**3 + 72*ka**3*
kcd**7*ki*klid**2*ligand**3*prii**4 + 20*ka**3*kcd**7*klid**3*ligand**3*pri**3*
prii + 20*ka**3*kcd**7*klid**3*ligand**3*pri**2*prii**2 - 100*ka**3*kcd**7*klid
**3*ligand**3*pri*prii**3 + 60*ka**3*kcd**7*klid**3*ligand**3*prii**4 + 6*ka**3*
kcd**6*ki**2*klid**2*ligand**3*pri**3*prii + 6*ka**3*kcd**6*ki**2*klid**2*ligand
**3*pri**2*prii**2 - 30*ka**3*kcd**6*ki**2*klid**2*ligand**3*pri*prii**3 + 18*ka
**3*kcd**6*ki**2*klid**2*ligand**3*prii**4 + 16*ka**3*kcd**6*ki*klid**3*ligand**
3*pri**3*prii + 16*ka**3*kcd**6*ki*klid**3*ligand**3*pri**2*prii**2 - 80*ka**3*
kcd**6*ki*klid**3*ligand**3*pri*prii**3 + 48*ka**3*kcd**6*ki*klid**3*ligand**3*
prii**4 + 10*ka**3*kcd**6*klid**4*ligand**3*pri**3*prii + 10*ka**3*kcd**6*klid**
4*ligand**3*pri**2*prii**2 - 50*ka**3*kcd**6*klid**4*ligand**3*pri*prii**3 + 30*
ka**3*kcd**6*klid**4*ligand**3*prii**4 + 2*ka**3*kcd**5*ki**2*klid**3*ligand**3*
pri**3*prii + 2*ka**3*kcd**5*ki**2*klid**3*ligand**3*pri**2*prii**2 - 10*ka**3*
kcd**5*ki**2*klid**3*ligand**3*pri*prii**3 + 6*ka**3*kcd**5*ki**2*klid**3*ligand
**3*prii**4 + 4*ka**3*kcd**5*ki*klid**4*ligand**3*pri**3*prii + 4*ka**3*kcd**5*
ki*klid**4*ligand**3*pri**2*prii**2 - 20*ka**3*kcd**5*ki*klid**4*ligand**3*pri*
prii**3 + 12*ka**3*kcd**5*ki*klid**4*ligand**3*prii**4 + 2*ka**3*kcd**5*klid**5*
ligand**3*pri**3*prii + 2*ka**3*kcd**5*klid**5*ligand**3*pri**2*prii**2 - 10*ka
**3*kcd**5*klid**5*ligand**3*pri*prii**3 + 6*ka**3*kcd**5*klid**5*ligand**3*prii
**4 - 2*ka**2*kcd**12*ligand**2*pri**3 - 2*ka**2*kcd**12*ligand**2*pri*prii**2 +
 4*ka**2*kcd**12*ligand**2*prii**3 - 6*ka**2*kcd**11*ki*ligand**2*pri**3 - 6*ka
**2*kcd**11*ki*ligand**2*pri*prii**2 + 12*ka**2*kcd**11*ki*ligand**2*prii**3 - 
10*ka**2*kcd**11*klid*ligand**2*pri**3 - 10*ka**2*kcd**11*klid*ligand**2*pri*
prii**2 + 20*ka**2*kcd**11*klid*ligand**2*prii**3 - 6*ka**2*kcd**10*ki**2*ligand
**2*pri**3 - 6*ka**2*kcd**10*ki**2*ligand**2*pri*prii**2 + 12*ka**2*kcd**10*ki**
2*ligand**2*prii**3 - 24*ka**2*kcd**10*ki*klid*ligand**2*pri**3 - 24*ka**2*kcd**
10*ki*klid*ligand**2*pri*prii**2 + 48*ka**2*kcd**10*ki*klid*ligand**2*prii**3 - 
20*ka**2*kcd**10*klid**2*ligand**2*pri**3 - 20*ka**2*kcd**10*klid**2*ligand**2*
pri*prii**2 + 40*ka**2*kcd**10*klid**2*ligand**2*prii**3 - 2*ka**2*kcd**9*ki**3*
ligand**2*pri**3 - 2*ka**2*kcd**9*ki**3*ligand**2*pri*prii**2 + 4*ka**2*kcd**9*
ki**3*ligand**2*prii**3 - 18*ka**2*kcd**9*ki**2*klid*ligand**2*pri**3 - 18*ka**2
*kcd**9*ki**2*klid*ligand**2*pri*prii**2 + 36*ka**2*kcd**9*ki**2*klid*ligand**2*
prii**3 - 36*ka**2*kcd**9*ki*klid**2*ligand**2*pri**3 - 36*ka**2*kcd**9*ki*klid
**2*ligand**2*pri*prii**2 + 72*ka**2*kcd**9*ki*klid**2*ligand**2*prii**3 - 20*ka
**2*kcd**9*klid**3*ligand**2*pri**3 - 20*ka**2*kcd**9*klid**3*ligand**2*pri*prii
**2 + 40*ka**2*kcd**9*klid**3*ligand**2*prii**3 - 4*ka**2*kcd**8*ki**3*klid*
ligand**2*pri**3 - 4*ka**2*kcd**8*ki**3*klid*ligand**2*pri*prii**2 + 8*ka**2*kcd
**8*ki**3*klid*ligand**2*prii**3 - 18*ka**2*kcd**8*ki**2*klid**2*ligand**2*pri**
3 - 18*ka**2*kcd**8*ki**2*klid**2*ligand**2*pri*prii**2 + 36*ka**2*kcd**8*ki**2*
klid**2*ligand**2*prii**3 - 24*ka**2*kcd**8*ki*klid**3*ligand**2*pri**3 - 24*ka
**2*kcd**8*ki*klid**3*ligand**2*pri*prii**2 + 48*ka**2*kcd**8*ki*klid**3*ligand
**2*prii**3 - 10*ka**2*kcd**8*klid**4*ligand**2*pri**3 - 10*ka**2*kcd**8*klid**4
*ligand**2*pri*prii**2 + 20*ka**2*kcd**8*klid**4*ligand**2*prii**3 - 2*ka**2*kcd
**7*ki**3*klid**2*ligand**2*pri**3 - 2*ka**2*kcd**7*ki**3*klid**2*ligand**2*pri*
prii**2 + 4*ka**2*kcd**7*ki**3*klid**2*ligand**2*prii**3 - 6*ka**2*kcd**7*ki**2*
klid**3*ligand**2*pri**3 - 6*ka**2*kcd**7*ki**2*klid**3*ligand**2*pri*prii**2 + 
12*ka**2*kcd**7*ki**2*klid**3*ligand**2*prii**3 - 6*ka**2*kcd**7*ki*klid**4*
ligand**2*pri**3 - 6*ka**2*kcd**7*ki*klid**4*ligand**2*pri*prii**2 + 12*ka**2*
kcd**7*ki*klid**4*ligand**2*prii**3 - 2*ka**2*kcd**7*klid**5*ligand**2*pri**3 - 
2*ka**2*kcd**7*klid**5*ligand**2*pri*prii**2 + 4*ka**2*kcd**7*klid**5*ligand**2*
prii**3 - ka*kcd**14*ligand*pri**2 + ka*kcd**14*ligand*prii**2 - 4*ka*kcd**13*ki
*ligand*pri**2 + 4*ka*kcd**13*ki*ligand*prii**2 - 5*ka*kcd**13*klid*ligand*pri**
2 + 5*ka*kcd**13*klid*ligand*prii**2 - 6*ka*kcd**12*ki**2*ligand*pri**2 + 6*ka*
kcd**12*ki**2*ligand*prii**2 - 16*ka*kcd**12*ki*klid*ligand*pri**2 + 16*ka*kcd**
12*ki*klid*ligand*prii**2 - 10*ka*kcd**12*klid**2*ligand*pri**2 + 10*ka*kcd**12*
klid**2*ligand*prii**2 - 4*ka*kcd**11*ki**3*ligand*pri**2 + 4*ka*kcd**11*ki**3*
ligand*prii**2 - 18*ka*kcd**11*ki**2*klid*ligand*pri**2 + 18*ka*kcd**11*ki**2*
klid*ligand*prii**2 - 24*ka*kcd**11*ki*klid**2*ligand*pri**2 + 24*ka*kcd**11*ki*
klid**2*ligand*prii**2 - 10*ka*kcd**11*klid**3*ligand*pri**2 + 10*ka*kcd**11*
klid**3*ligand*prii**2 - ka*kcd**10*ki**4*ligand*pri**2 + ka*kcd**10*ki**4*
ligand*prii**2 - 8*ka*kcd**10*ki**3*klid*ligand*pri**2 + 8*ka*kcd**10*ki**3*klid
*ligand*prii**2 - 18*ka*kcd**10*ki**2*klid**2*ligand*pri**2 + 18*ka*kcd**10*ki**
2*klid**2*ligand*prii**2 - 16*ka*kcd**10*ki*klid**3*ligand*pri**2 + 16*ka*kcd**
10*ki*klid**3*ligand*prii**2 - 5*ka*kcd**10*klid**4*ligand*pri**2 + 5*ka*kcd**10
*klid**4*ligand*prii**2 - ka*kcd**9*ki**4*klid*ligand*pri**2 + ka*kcd**9*ki**4*
klid*ligand*prii**2 - 4*ka*kcd**9*ki**3*klid**2*ligand*pri**2 + 4*ka*kcd**9*ki**
3*klid**2*ligand*prii**2 - 6*ka*kcd**9*ki**2*klid**3*ligand*pri**2 + 6*ka*kcd**9
*ki**2*klid**3*ligand*prii**2 - 4*ka*kcd**9*ki*klid**4*ligand*pri**2 + 4*ka*kcd
**9*ki*klid**4*ligand*prii**2 - ka*kcd**9*klid**5*ligand*pri**2 + ka*kcd**9*klid
**5*ligand*prii**2 <= 0) or ka**2*kcd**3*ligand**2*pri - ka**2*kcd**3*ligand**2*
prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*kcd**2*klid*ligand**2*prii + 
ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2*ligand**2*prii - ka*kcd**5*
ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*ligand - ka*kcd**3*ki*klid*
ligand - ka*kcd**3*klid**2*ligand <= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka
**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*
kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd
**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*
kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 
3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**
2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*
ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**
2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka
**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*
prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*
pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*
ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*
ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand
**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2
*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2
 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 +
 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 
+ 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*
pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*
ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*
ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*
ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*
pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*
ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd
**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**
2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand
**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 
3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*
ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + 
ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*
klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*
ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*
ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0 or ka**3*kcd**4*ligand**3*pri**2 
- 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*ligand**3*prii**2 + 3*ka**3*
kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*pri*prii + 3*ka**3*
kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand**3*pri**2 - 6*ka**
3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*ligand**3*prii**2 +
 ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*ligand**3*pri*prii + 
ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd
**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka**2*kcd**5*ki*ligand
**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**5*klid*ligand**2*
prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki*klid*ligand**2*
prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2*kcd**4*klid**2*ligand**2*
prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka**2*kcd**3*ki*klid**2*
ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd**3*klid**3*
ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd**7*klid*
ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd**6*klid
**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand + ka*
kcd**5*klid**3*ligand <= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*
ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*
ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*
ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*
klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3
*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii 
+ 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**
3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**
2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*
ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 
+ 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*
prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*
pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*
pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*
prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2
*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*
kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*
kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2
*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12
*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri
**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*
ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**
3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 
8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*
kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 +
 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*
ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*
ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*
ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*
pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*
kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*
klid**4*ligand*pri >= 0) and (ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*
ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2
*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii
**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**
2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii +
 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*
ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*
ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*
klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*
kcd**4*ki*klid + kcd**4*klid**2 < 0 or ka**2*kcd**2*ligand**2*pri**4 - 4*ka**2*
kcd**2*ligand**2*pri**3*prii + 6*ka**2*kcd**2*ligand**2*pri**2*prii**2 - 4*ka**2
*kcd**2*ligand**2*pri*prii**3 + ka**2*kcd**2*ligand**2*prii**4 + 2*ka**2*kcd*
klid*ligand**2*pri**4 - 8*ka**2*kcd*klid*ligand**2*pri**3*prii + 12*ka**2*kcd*
klid*ligand**2*pri**2*prii**2 - 8*ka**2*kcd*klid*ligand**2*pri*prii**3 + 2*ka**2
*kcd*klid*ligand**2*prii**4 + ka**2*klid**2*ligand**2*pri**4 - 4*ka**2*klid**2*
ligand**2*pri**3*prii + 6*ka**2*klid**2*ligand**2*pri**2*prii**2 - 4*ka**2*klid
**2*ligand**2*pri*prii**3 + ka**2*klid**2*ligand**2*prii**4 + 2*ka*kcd**4*ligand
*pri**3 - 2*ka*kcd**4*ligand*pri**2*prii - 2*ka*kcd**4*ligand*pri*prii**2 + 2*ka
*kcd**4*ligand*prii**3 + 2*ka*kcd**3*ki*ligand*pri**3 - 2*ka*kcd**3*ki*ligand*
pri**2*prii - 2*ka*kcd**3*ki*ligand*pri*prii**2 + 2*ka*kcd**3*ki*ligand*prii**3 
+ 4*ka*kcd**3*klid*ligand*pri**3 - 4*ka*kcd**3*klid*ligand*pri**2*prii - 4*ka*
kcd**3*klid*ligand*pri*prii**2 + 4*ka*kcd**3*klid*ligand*prii**3 + 2*ka*kcd**2*
ki*klid*ligand*pri**3 - 2*ka*kcd**2*ki*klid*ligand*pri**2*prii - 2*ka*kcd**2*ki*
klid*ligand*pri*prii**2 + 2*ka*kcd**2*ki*klid*ligand*prii**3 + 2*ka*kcd**2*klid
**2*ligand*pri**3 - 2*ka*kcd**2*klid**2*ligand*pri**2*prii - 2*ka*kcd**2*klid**2
*ligand*pri*prii**2 + 2*ka*kcd**2*klid**2*ligand*prii**3 + kcd**6*pri**2 + kcd**
6*prii**2 + 2*kcd**5*ki*pri**2 + 2*kcd**5*ki*prii**2 + 2*kcd**5*klid*pri**2 + 2*
kcd**5*klid*prii**2 + kcd**4*ki**2*pri**2 + kcd**4*ki**2*prii**2 + 2*kcd**4*ki*
klid*pri**2 + 2*kcd**4*ki*klid*prii**2 + kcd**4*klid**2*pri**2 + kcd**4*klid**2*
prii**2 >= 0 or ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*
prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka
**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*
klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*
ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd
**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4
*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*
klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*
prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + 
kcd**4*klid**2 = 0 and (ka**4*kcd**5*ligand**4*pri**5 - 5*ka**4*kcd**5*ligand**4
*pri**4*prii + 10*ka**4*kcd**5*ligand**4*pri**3*prii**2 - 10*ka**4*kcd**5*ligand
**4*pri**2*prii**3 + 5*ka**4*kcd**5*ligand**4*pri*prii**4 - ka**4*kcd**5*ligand
**4*prii**5 + 4*ka**4*kcd**4*klid*ligand**4*pri**5 - 20*ka**4*kcd**4*klid*ligand
**4*pri**4*prii + 40*ka**4*kcd**4*klid*ligand**4*pri**3*prii**2 - 40*ka**4*kcd**
4*klid*ligand**4*pri**2*prii**3 + 20*ka**4*kcd**4*klid*ligand**4*pri*prii**4 - 4
*ka**4*kcd**4*klid*ligand**4*prii**5 + 6*ka**4*kcd**3*klid**2*ligand**4*pri**5 -
 30*ka**4*kcd**3*klid**2*ligand**4*pri**4*prii + 60*ka**4*kcd**3*klid**2*ligand
**4*pri**3*prii**2 - 60*ka**4*kcd**3*klid**2*ligand**4*pri**2*prii**3 + 30*ka**4
*kcd**3*klid**2*ligand**4*pri*prii**4 - 6*ka**4*kcd**3*klid**2*ligand**4*prii**5
 + 4*ka**4*kcd**2*klid**3*ligand**4*pri**5 - 20*ka**4*kcd**2*klid**3*ligand**4*
pri**4*prii + 40*ka**4*kcd**2*klid**3*ligand**4*pri**3*prii**2 - 40*ka**4*kcd**2
*klid**3*ligand**4*pri**2*prii**3 + 20*ka**4*kcd**2*klid**3*ligand**4*pri*prii**
4 - 4*ka**4*kcd**2*klid**3*ligand**4*prii**5 + ka**4*kcd*klid**4*ligand**4*pri**
5 - 5*ka**4*kcd*klid**4*ligand**4*pri**4*prii + 10*ka**4*kcd*klid**4*ligand**4*
pri**3*prii**2 - 10*ka**4*kcd*klid**4*ligand**4*pri**2*prii**3 + 5*ka**4*kcd*
klid**4*ligand**4*pri*prii**4 - ka**4*kcd*klid**4*ligand**4*prii**5 + 3*ka**3*
kcd**7*ligand**3*pri**4 - 6*ka**3*kcd**7*ligand**3*pri**3*prii + 6*ka**3*kcd**7*
ligand**3*pri*prii**3 - 3*ka**3*kcd**7*ligand**3*prii**4 + 3*ka**3*kcd**6*ki*
ligand**3*pri**4 - 6*ka**3*kcd**6*ki*ligand**3*pri**3*prii + 6*ka**3*kcd**6*ki*
ligand**3*pri*prii**3 - 3*ka**3*kcd**6*ki*ligand**3*prii**4 + 12*ka**3*kcd**6*
klid*ligand**3*pri**4 - 24*ka**3*kcd**6*klid*ligand**3*pri**3*prii + 24*ka**3*
kcd**6*klid*ligand**3*pri*prii**3 - 12*ka**3*kcd**6*klid*ligand**3*prii**4 + 9*
ka**3*kcd**5*ki*klid*ligand**3*pri**4 - 18*ka**3*kcd**5*ki*klid*ligand**3*pri**3
*prii + 18*ka**3*kcd**5*ki*klid*ligand**3*pri*prii**3 - 9*ka**3*kcd**5*ki*klid*
ligand**3*prii**4 + 18*ka**3*kcd**5*klid**2*ligand**3*pri**4 - 36*ka**3*kcd**5*
klid**2*ligand**3*pri**3*prii + 36*ka**3*kcd**5*klid**2*ligand**3*pri*prii**3 - 
18*ka**3*kcd**5*klid**2*ligand**3*prii**4 + 9*ka**3*kcd**4*ki*klid**2*ligand**3*
pri**4 - 18*ka**3*kcd**4*ki*klid**2*ligand**3*pri**3*prii + 18*ka**3*kcd**4*ki*
klid**2*ligand**3*pri*prii**3 - 9*ka**3*kcd**4*ki*klid**2*ligand**3*prii**4 + 12
*ka**3*kcd**4*klid**3*ligand**3*pri**4 - 24*ka**3*kcd**4*klid**3*ligand**3*pri**
3*prii + 24*ka**3*kcd**4*klid**3*ligand**3*pri*prii**3 - 12*ka**3*kcd**4*klid**3
*ligand**3*prii**4 + 3*ka**3*kcd**3*ki*klid**3*ligand**3*pri**4 - 6*ka**3*kcd**3
*ki*klid**3*ligand**3*pri**3*prii + 6*ka**3*kcd**3*ki*klid**3*ligand**3*pri*prii
**3 - 3*ka**3*kcd**3*ki*klid**3*ligand**3*prii**4 + 3*ka**3*kcd**3*klid**4*
ligand**3*pri**4 - 6*ka**3*kcd**3*klid**4*ligand**3*pri**3*prii + 6*ka**3*kcd**3
*klid**4*ligand**3*pri*prii**3 - 3*ka**3*kcd**3*klid**4*ligand**3*prii**4 + 3*ka
**2*kcd**9*ligand**2*pri**3 - ka**2*kcd**9*ligand**2*pri**2*prii + ka**2*kcd**9*
ligand**2*pri*prii**2 - 3*ka**2*kcd**9*ligand**2*prii**3 + 6*ka**2*kcd**8*ki*
ligand**2*pri**3 - 2*ka**2*kcd**8*ki*ligand**2*pri**2*prii + 2*ka**2*kcd**8*ki*
ligand**2*pri*prii**2 - 6*ka**2*kcd**8*ki*ligand**2*prii**3 + 12*ka**2*kcd**8*
klid*ligand**2*pri**3 - 4*ka**2*kcd**8*klid*ligand**2*pri**2*prii + 4*ka**2*kcd
**8*klid*ligand**2*pri*prii**2 - 12*ka**2*kcd**8*klid*ligand**2*prii**3 + 3*ka**
2*kcd**7*ki**2*ligand**2*pri**3 - ka**2*kcd**7*ki**2*ligand**2*pri**2*prii + ka
**2*kcd**7*ki**2*ligand**2*pri*prii**2 - 3*ka**2*kcd**7*ki**2*ligand**2*prii**3 
+ 18*ka**2*kcd**7*ki*klid*ligand**2*pri**3 - 6*ka**2*kcd**7*ki*klid*ligand**2*
pri**2*prii + 6*ka**2*kcd**7*ki*klid*ligand**2*pri*prii**2 - 18*ka**2*kcd**7*ki*
klid*ligand**2*prii**3 + 18*ka**2*kcd**7*klid**2*ligand**2*pri**3 - 6*ka**2*kcd
**7*klid**2*ligand**2*pri**2*prii + 6*ka**2*kcd**7*klid**2*ligand**2*pri*prii**2
 - 18*ka**2*kcd**7*klid**2*ligand**2*prii**3 + 6*ka**2*kcd**6*ki**2*klid*ligand
**2*pri**3 - 2*ka**2*kcd**6*ki**2*klid*ligand**2*pri**2*prii + 2*ka**2*kcd**6*ki
**2*klid*ligand**2*pri*prii**2 - 6*ka**2*kcd**6*ki**2*klid*ligand**2*prii**3 + 
18*ka**2*kcd**6*ki*klid**2*ligand**2*pri**3 - 6*ka**2*kcd**6*ki*klid**2*ligand**
2*pri**2*prii + 6*ka**2*kcd**6*ki*klid**2*ligand**2*pri*prii**2 - 18*ka**2*kcd**
6*ki*klid**2*ligand**2*prii**3 + 12*ka**2*kcd**6*klid**3*ligand**2*pri**3 - 4*ka
**2*kcd**6*klid**3*ligand**2*pri**2*prii + 4*ka**2*kcd**6*klid**3*ligand**2*pri*
prii**2 - 12*ka**2*kcd**6*klid**3*ligand**2*prii**3 + 3*ka**2*kcd**5*ki**2*klid
**2*ligand**2*pri**3 - ka**2*kcd**5*ki**2*klid**2*ligand**2*pri**2*prii + ka**2*
kcd**5*ki**2*klid**2*ligand**2*pri*prii**2 - 3*ka**2*kcd**5*ki**2*klid**2*ligand
**2*prii**3 + 6*ka**2*kcd**5*ki*klid**3*ligand**2*pri**3 - 2*ka**2*kcd**5*ki*
klid**3*ligand**2*pri**2*prii + 2*ka**2*kcd**5*ki*klid**3*ligand**2*pri*prii**2 
- 6*ka**2*kcd**5*ki*klid**3*ligand**2*prii**3 + 3*ka**2*kcd**5*klid**4*ligand**2
*pri**3 - ka**2*kcd**5*klid**4*ligand**2*pri**2*prii + ka**2*kcd**5*klid**4*
ligand**2*pri*prii**2 - 3*ka**2*kcd**5*klid**4*ligand**2*prii**3 + ka*kcd**11*
ligand*pri**2 - ka*kcd**11*ligand*prii**2 + 3*ka*kcd**10*ki*ligand*pri**2 - 3*ka
*kcd**10*ki*ligand*prii**2 + 4*ka*kcd**10*klid*ligand*pri**2 - 4*ka*kcd**10*klid
*ligand*prii**2 + 3*ka*kcd**9*ki**2*ligand*pri**2 - 3*ka*kcd**9*ki**2*ligand*
prii**2 + 9*ka*kcd**9*ki*klid*ligand*pri**2 - 9*ka*kcd**9*ki*klid*ligand*prii**2
 + 6*ka*kcd**9*klid**2*ligand*pri**2 - 6*ka*kcd**9*klid**2*ligand*prii**2 + ka*
kcd**8*ki**3*ligand*pri**2 - ka*kcd**8*ki**3*ligand*prii**2 + 6*ka*kcd**8*ki**2*
klid*ligand*pri**2 - 6*ka*kcd**8*ki**2*klid*ligand*prii**2 + 9*ka*kcd**8*ki*klid
**2*ligand*pri**2 - 9*ka*kcd**8*ki*klid**2*ligand*prii**2 + 4*ka*kcd**8*klid**3*
ligand*pri**2 - 4*ka*kcd**8*klid**3*ligand*prii**2 + ka*kcd**7*ki**3*klid*ligand
*pri**2 - ka*kcd**7*ki**3*klid*ligand*prii**2 + 3*ka*kcd**7*ki**2*klid**2*ligand
*pri**2 - 3*ka*kcd**7*ki**2*klid**2*ligand*prii**2 + 3*ka*kcd**7*ki*klid**3*
ligand*pri**2 - 3*ka*kcd**7*ki*klid**3*ligand*prii**2 + ka*kcd**7*klid**4*ligand
*pri**2 - ka*kcd**7*klid**4*ligand*prii**2 >= 0 or ka**5*kcd**6*ligand**5*pri**6
 - 6*ka**5*kcd**6*ligand**5*pri**5*prii + 15*ka**5*kcd**6*ligand**5*pri**4*prii
**2 - 20*ka**5*kcd**6*ligand**5*pri**3*prii**3 + 15*ka**5*kcd**6*ligand**5*pri**
2*prii**4 - 6*ka**5*kcd**6*ligand**5*pri*prii**5 + ka**5*kcd**6*ligand**5*prii**
6 + 5*ka**5*kcd**5*klid*ligand**5*pri**6 - 30*ka**5*kcd**5*klid*ligand**5*pri**5
*prii + 75*ka**5*kcd**5*klid*ligand**5*pri**4*prii**2 - 100*ka**5*kcd**5*klid*
ligand**5*pri**3*prii**3 + 75*ka**5*kcd**5*klid*ligand**5*pri**2*prii**4 - 30*ka
**5*kcd**5*klid*ligand**5*pri*prii**5 + 5*ka**5*kcd**5*klid*ligand**5*prii**6 + 
10*ka**5*kcd**4*klid**2*ligand**5*pri**6 - 60*ka**5*kcd**4*klid**2*ligand**5*pri
**5*prii + 150*ka**5*kcd**4*klid**2*ligand**5*pri**4*prii**2 - 200*ka**5*kcd**4*
klid**2*ligand**5*pri**3*prii**3 + 150*ka**5*kcd**4*klid**2*ligand**5*pri**2*
prii**4 - 60*ka**5*kcd**4*klid**2*ligand**5*pri*prii**5 + 10*ka**5*kcd**4*klid**
2*ligand**5*prii**6 + 10*ka**5*kcd**3*klid**3*ligand**5*pri**6 - 60*ka**5*kcd**3
*klid**3*ligand**5*pri**5*prii + 150*ka**5*kcd**3*klid**3*ligand**5*pri**4*prii
**2 - 200*ka**5*kcd**3*klid**3*ligand**5*pri**3*prii**3 + 150*ka**5*kcd**3*klid
**3*ligand**5*pri**2*prii**4 - 60*ka**5*kcd**3*klid**3*ligand**5*pri*prii**5 + 
10*ka**5*kcd**3*klid**3*ligand**5*prii**6 + 5*ka**5*kcd**2*klid**4*ligand**5*pri
**6 - 30*ka**5*kcd**2*klid**4*ligand**5*pri**5*prii + 75*ka**5*kcd**2*klid**4*
ligand**5*pri**4*prii**2 - 100*ka**5*kcd**2*klid**4*ligand**5*pri**3*prii**3 + 
75*ka**5*kcd**2*klid**4*ligand**5*pri**2*prii**4 - 30*ka**5*kcd**2*klid**4*
ligand**5*pri*prii**5 + 5*ka**5*kcd**2*klid**4*ligand**5*prii**6 + ka**5*kcd*
klid**5*ligand**5*pri**6 - 6*ka**5*kcd*klid**5*ligand**5*pri**5*prii + 15*ka**5*
kcd*klid**5*ligand**5*pri**4*prii**2 - 20*ka**5*kcd*klid**5*ligand**5*pri**3*
prii**3 + 15*ka**5*kcd*klid**5*ligand**5*pri**2*prii**4 - 6*ka**5*kcd*klid**5*
ligand**5*pri*prii**5 + ka**5*kcd*klid**5*ligand**5*prii**6 + 2*ka**4*kcd**8*
ligand**4*pri**5 - 4*ka**4*kcd**8*ligand**4*pri**4*prii - 4*ka**4*kcd**8*ligand
**4*pri**3*prii**2 + 16*ka**4*kcd**8*ligand**4*pri**2*prii**3 - 14*ka**4*kcd**8*
ligand**4*pri*prii**4 + 4*ka**4*kcd**8*ligand**4*prii**5 + 2*ka**4*kcd**7*ki*
ligand**4*pri**5 - 4*ka**4*kcd**7*ki*ligand**4*pri**4*prii - 4*ka**4*kcd**7*ki*
ligand**4*pri**3*prii**2 + 16*ka**4*kcd**7*ki*ligand**4*pri**2*prii**3 - 14*ka**
4*kcd**7*ki*ligand**4*pri*prii**4 + 4*ka**4*kcd**7*ki*ligand**4*prii**5 + 10*ka
**4*kcd**7*klid*ligand**4*pri**5 - 20*ka**4*kcd**7*klid*ligand**4*pri**4*prii - 
20*ka**4*kcd**7*klid*ligand**4*pri**3*prii**2 + 80*ka**4*kcd**7*klid*ligand**4*
pri**2*prii**3 - 70*ka**4*kcd**7*klid*ligand**4*pri*prii**4 + 20*ka**4*kcd**7*
klid*ligand**4*prii**5 + 8*ka**4*kcd**6*ki*klid*ligand**4*pri**5 - 16*ka**4*kcd
**6*ki*klid*ligand**4*pri**4*prii - 16*ka**4*kcd**6*ki*klid*ligand**4*pri**3*
prii**2 + 64*ka**4*kcd**6*ki*klid*ligand**4*pri**2*prii**3 - 56*ka**4*kcd**6*ki*
klid*ligand**4*pri*prii**4 + 16*ka**4*kcd**6*ki*klid*ligand**4*prii**5 + 20*ka**
4*kcd**6*klid**2*ligand**4*pri**5 - 40*ka**4*kcd**6*klid**2*ligand**4*pri**4*
prii - 40*ka**4*kcd**6*klid**2*ligand**4*pri**3*prii**2 + 160*ka**4*kcd**6*klid
**2*ligand**4*pri**2*prii**3 - 140*ka**4*kcd**6*klid**2*ligand**4*pri*prii**4 + 
40*ka**4*kcd**6*klid**2*ligand**4*prii**5 + 12*ka**4*kcd**5*ki*klid**2*ligand**4
*pri**5 - 24*ka**4*kcd**5*ki*klid**2*ligand**4*pri**4*prii - 24*ka**4*kcd**5*ki*
klid**2*ligand**4*pri**3*prii**2 + 96*ka**4*kcd**5*ki*klid**2*ligand**4*pri**2*
prii**3 - 84*ka**4*kcd**5*ki*klid**2*ligand**4*pri*prii**4 + 24*ka**4*kcd**5*ki*
klid**2*ligand**4*prii**5 + 20*ka**4*kcd**5*klid**3*ligand**4*pri**5 - 40*ka**4*
kcd**5*klid**3*ligand**4*pri**4*prii - 40*ka**4*kcd**5*klid**3*ligand**4*pri**3*
prii**2 + 160*ka**4*kcd**5*klid**3*ligand**4*pri**2*prii**3 - 140*ka**4*kcd**5*
klid**3*ligand**4*pri*prii**4 + 40*ka**4*kcd**5*klid**3*ligand**4*prii**5 + 8*ka
**4*kcd**4*ki*klid**3*ligand**4*pri**5 - 16*ka**4*kcd**4*ki*klid**3*ligand**4*
pri**4*prii - 16*ka**4*kcd**4*ki*klid**3*ligand**4*pri**3*prii**2 + 64*ka**4*kcd
**4*ki*klid**3*ligand**4*pri**2*prii**3 - 56*ka**4*kcd**4*ki*klid**3*ligand**4*
pri*prii**4 + 16*ka**4*kcd**4*ki*klid**3*ligand**4*prii**5 + 10*ka**4*kcd**4*
klid**4*ligand**4*pri**5 - 20*ka**4*kcd**4*klid**4*ligand**4*pri**4*prii - 20*ka
**4*kcd**4*klid**4*ligand**4*pri**3*prii**2 + 80*ka**4*kcd**4*klid**4*ligand**4*
pri**2*prii**3 - 70*ka**4*kcd**4*klid**4*ligand**4*pri*prii**4 + 20*ka**4*kcd**4
*klid**4*ligand**4*prii**5 + 2*ka**4*kcd**3*ki*klid**4*ligand**4*pri**5 - 4*ka**
4*kcd**3*ki*klid**4*ligand**4*pri**4*prii - 4*ka**4*kcd**3*ki*klid**4*ligand**4*
pri**3*prii**2 + 16*ka**4*kcd**3*ki*klid**4*ligand**4*pri**2*prii**3 - 14*ka**4*
kcd**3*ki*klid**4*ligand**4*pri*prii**4 + 4*ka**4*kcd**3*ki*klid**4*ligand**4*
prii**5 + 2*ka**4*kcd**3*klid**5*ligand**4*pri**5 - 4*ka**4*kcd**3*klid**5*
ligand**4*pri**4*prii - 4*ka**4*kcd**3*klid**5*ligand**4*pri**3*prii**2 + 16*ka
**4*kcd**3*klid**5*ligand**4*pri**2*prii**3 - 14*ka**4*kcd**3*klid**5*ligand**4*
pri*prii**4 + 4*ka**4*kcd**3*klid**5*ligand**4*prii**5 + 2*ka**3*kcd**10*ligand
**3*pri**3*prii + 2*ka**3*kcd**10*ligand**3*pri**2*prii**2 - 10*ka**3*kcd**10*
ligand**3*pri*prii**3 + 6*ka**3*kcd**10*ligand**3*prii**4 + 4*ka**3*kcd**9*ki*
ligand**3*pri**3*prii + 4*ka**3*kcd**9*ki*ligand**3*pri**2*prii**2 - 20*ka**3*
kcd**9*ki*ligand**3*pri*prii**3 + 12*ka**3*kcd**9*ki*ligand**3*prii**4 + 10*ka**
3*kcd**9*klid*ligand**3*pri**3*prii + 10*ka**3*kcd**9*klid*ligand**3*pri**2*prii
**2 - 50*ka**3*kcd**9*klid*ligand**3*pri*prii**3 + 30*ka**3*kcd**9*klid*ligand**
3*prii**4 + 2*ka**3*kcd**8*ki**2*ligand**3*pri**3*prii + 2*ka**3*kcd**8*ki**2*
ligand**3*pri**2*prii**2 - 10*ka**3*kcd**8*ki**2*ligand**3*pri*prii**3 + 6*ka**3
*kcd**8*ki**2*ligand**3*prii**4 + 16*ka**3*kcd**8*ki*klid*ligand**3*pri**3*prii 
+ 16*ka**3*kcd**8*ki*klid*ligand**3*pri**2*prii**2 - 80*ka**3*kcd**8*ki*klid*
ligand**3*pri*prii**3 + 48*ka**3*kcd**8*ki*klid*ligand**3*prii**4 + 20*ka**3*kcd
**8*klid**2*ligand**3*pri**3*prii + 20*ka**3*kcd**8*klid**2*ligand**3*pri**2*
prii**2 - 100*ka**3*kcd**8*klid**2*ligand**3*pri*prii**3 + 60*ka**3*kcd**8*klid
**2*ligand**3*prii**4 + 6*ka**3*kcd**7*ki**2*klid*ligand**3*pri**3*prii + 6*ka**
3*kcd**7*ki**2*klid*ligand**3*pri**2*prii**2 - 30*ka**3*kcd**7*ki**2*klid*ligand
**3*pri*prii**3 + 18*ka**3*kcd**7*ki**2*klid*ligand**3*prii**4 + 24*ka**3*kcd**7
*ki*klid**2*ligand**3*pri**3*prii + 24*ka**3*kcd**7*ki*klid**2*ligand**3*pri**2*
prii**2 - 120*ka**3*kcd**7*ki*klid**2*ligand**3*pri*prii**3 + 72*ka**3*kcd**7*ki
*klid**2*ligand**3*prii**4 + 20*ka**3*kcd**7*klid**3*ligand**3*pri**3*prii + 20*
ka**3*kcd**7*klid**3*ligand**3*pri**2*prii**2 - 100*ka**3*kcd**7*klid**3*ligand
**3*pri*prii**3 + 60*ka**3*kcd**7*klid**3*ligand**3*prii**4 + 6*ka**3*kcd**6*ki
**2*klid**2*ligand**3*pri**3*prii + 6*ka**3*kcd**6*ki**2*klid**2*ligand**3*pri**
2*prii**2 - 30*ka**3*kcd**6*ki**2*klid**2*ligand**3*pri*prii**3 + 18*ka**3*kcd**
6*ki**2*klid**2*ligand**3*prii**4 + 16*ka**3*kcd**6*ki*klid**3*ligand**3*pri**3*
prii + 16*ka**3*kcd**6*ki*klid**3*ligand**3*pri**2*prii**2 - 80*ka**3*kcd**6*ki*
klid**3*ligand**3*pri*prii**3 + 48*ka**3*kcd**6*ki*klid**3*ligand**3*prii**4 + 
10*ka**3*kcd**6*klid**4*ligand**3*pri**3*prii + 10*ka**3*kcd**6*klid**4*ligand**
3*pri**2*prii**2 - 50*ka**3*kcd**6*klid**4*ligand**3*pri*prii**3 + 30*ka**3*kcd
**6*klid**4*ligand**3*prii**4 + 2*ka**3*kcd**5*ki**2*klid**3*ligand**3*pri**3*
prii + 2*ka**3*kcd**5*ki**2*klid**3*ligand**3*pri**2*prii**2 - 10*ka**3*kcd**5*
ki**2*klid**3*ligand**3*pri*prii**3 + 6*ka**3*kcd**5*ki**2*klid**3*ligand**3*
prii**4 + 4*ka**3*kcd**5*ki*klid**4*ligand**3*pri**3*prii + 4*ka**3*kcd**5*ki*
klid**4*ligand**3*pri**2*prii**2 - 20*ka**3*kcd**5*ki*klid**4*ligand**3*pri*prii
**3 + 12*ka**3*kcd**5*ki*klid**4*ligand**3*prii**4 + 2*ka**3*kcd**5*klid**5*
ligand**3*pri**3*prii + 2*ka**3*kcd**5*klid**5*ligand**3*pri**2*prii**2 - 10*ka
**3*kcd**5*klid**5*ligand**3*pri*prii**3 + 6*ka**3*kcd**5*klid**5*ligand**3*prii
**4 - 2*ka**2*kcd**12*ligand**2*pri**3 - 2*ka**2*kcd**12*ligand**2*pri*prii**2 +
 4*ka**2*kcd**12*ligand**2*prii**3 - 6*ka**2*kcd**11*ki*ligand**2*pri**3 - 6*ka
**2*kcd**11*ki*ligand**2*pri*prii**2 + 12*ka**2*kcd**11*ki*ligand**2*prii**3 - 
10*ka**2*kcd**11*klid*ligand**2*pri**3 - 10*ka**2*kcd**11*klid*ligand**2*pri*
prii**2 + 20*ka**2*kcd**11*klid*ligand**2*prii**3 - 6*ka**2*kcd**10*ki**2*ligand
**2*pri**3 - 6*ka**2*kcd**10*ki**2*ligand**2*pri*prii**2 + 12*ka**2*kcd**10*ki**
2*ligand**2*prii**3 - 24*ka**2*kcd**10*ki*klid*ligand**2*pri**3 - 24*ka**2*kcd**
10*ki*klid*ligand**2*pri*prii**2 + 48*ka**2*kcd**10*ki*klid*ligand**2*prii**3 - 
20*ka**2*kcd**10*klid**2*ligand**2*pri**3 - 20*ka**2*kcd**10*klid**2*ligand**2*
pri*prii**2 + 40*ka**2*kcd**10*klid**2*ligand**2*prii**3 - 2*ka**2*kcd**9*ki**3*
ligand**2*pri**3 - 2*ka**2*kcd**9*ki**3*ligand**2*pri*prii**2 + 4*ka**2*kcd**9*
ki**3*ligand**2*prii**3 - 18*ka**2*kcd**9*ki**2*klid*ligand**2*pri**3 - 18*ka**2
*kcd**9*ki**2*klid*ligand**2*pri*prii**2 + 36*ka**2*kcd**9*ki**2*klid*ligand**2*
prii**3 - 36*ka**2*kcd**9*ki*klid**2*ligand**2*pri**3 - 36*ka**2*kcd**9*ki*klid
**2*ligand**2*pri*prii**2 + 72*ka**2*kcd**9*ki*klid**2*ligand**2*prii**3 - 20*ka
**2*kcd**9*klid**3*ligand**2*pri**3 - 20*ka**2*kcd**9*klid**3*ligand**2*pri*prii
**2 + 40*ka**2*kcd**9*klid**3*ligand**2*prii**3 - 4*ka**2*kcd**8*ki**3*klid*
ligand**2*pri**3 - 4*ka**2*kcd**8*ki**3*klid*ligand**2*pri*prii**2 + 8*ka**2*kcd
**8*ki**3*klid*ligand**2*prii**3 - 18*ka**2*kcd**8*ki**2*klid**2*ligand**2*pri**
3 - 18*ka**2*kcd**8*ki**2*klid**2*ligand**2*pri*prii**2 + 36*ka**2*kcd**8*ki**2*
klid**2*ligand**2*prii**3 - 24*ka**2*kcd**8*ki*klid**3*ligand**2*pri**3 - 24*ka
**2*kcd**8*ki*klid**3*ligand**2*pri*prii**2 + 48*ka**2*kcd**8*ki*klid**3*ligand
**2*prii**3 - 10*ka**2*kcd**8*klid**4*ligand**2*pri**3 - 10*ka**2*kcd**8*klid**4
*ligand**2*pri*prii**2 + 20*ka**2*kcd**8*klid**4*ligand**2*prii**3 - 2*ka**2*kcd
**7*ki**3*klid**2*ligand**2*pri**3 - 2*ka**2*kcd**7*ki**3*klid**2*ligand**2*pri*
prii**2 + 4*ka**2*kcd**7*ki**3*klid**2*ligand**2*prii**3 - 6*ka**2*kcd**7*ki**2*
klid**3*ligand**2*pri**3 - 6*ka**2*kcd**7*ki**2*klid**3*ligand**2*pri*prii**2 + 
12*ka**2*kcd**7*ki**2*klid**3*ligand**2*prii**3 - 6*ka**2*kcd**7*ki*klid**4*
ligand**2*pri**3 - 6*ka**2*kcd**7*ki*klid**4*ligand**2*pri*prii**2 + 12*ka**2*
kcd**7*ki*klid**4*ligand**2*prii**3 - 2*ka**2*kcd**7*klid**5*ligand**2*pri**3 - 
2*ka**2*kcd**7*klid**5*ligand**2*pri*prii**2 + 4*ka**2*kcd**7*klid**5*ligand**2*
prii**3 - ka*kcd**14*ligand*pri**2 + ka*kcd**14*ligand*prii**2 - 4*ka*kcd**13*ki
*ligand*pri**2 + 4*ka*kcd**13*ki*ligand*prii**2 - 5*ka*kcd**13*klid*ligand*pri**
2 + 5*ka*kcd**13*klid*ligand*prii**2 - 6*ka*kcd**12*ki**2*ligand*pri**2 + 6*ka*
kcd**12*ki**2*ligand*prii**2 - 16*ka*kcd**12*ki*klid*ligand*pri**2 + 16*ka*kcd**
12*ki*klid*ligand*prii**2 - 10*ka*kcd**12*klid**2*ligand*pri**2 + 10*ka*kcd**12*
klid**2*ligand*prii**2 - 4*ka*kcd**11*ki**3*ligand*pri**2 + 4*ka*kcd**11*ki**3*
ligand*prii**2 - 18*ka*kcd**11*ki**2*klid*ligand*pri**2 + 18*ka*kcd**11*ki**2*
klid*ligand*prii**2 - 24*ka*kcd**11*ki*klid**2*ligand*pri**2 + 24*ka*kcd**11*ki*
klid**2*ligand*prii**2 - 10*ka*kcd**11*klid**3*ligand*pri**2 + 10*ka*kcd**11*
klid**3*ligand*prii**2 - ka*kcd**10*ki**4*ligand*pri**2 + ka*kcd**10*ki**4*
ligand*prii**2 - 8*ka*kcd**10*ki**3*klid*ligand*pri**2 + 8*ka*kcd**10*ki**3*klid
*ligand*prii**2 - 18*ka*kcd**10*ki**2*klid**2*ligand*pri**2 + 18*ka*kcd**10*ki**
2*klid**2*ligand*prii**2 - 16*ka*kcd**10*ki*klid**3*ligand*pri**2 + 16*ka*kcd**
10*ki*klid**3*ligand*prii**2 - 5*ka*kcd**10*klid**4*ligand*pri**2 + 5*ka*kcd**10
*klid**4*ligand*prii**2 - ka*kcd**9*ki**4*klid*ligand*pri**2 + ka*kcd**9*ki**4*
klid*ligand*prii**2 - 4*ka*kcd**9*ki**3*klid**2*ligand*pri**2 + 4*ka*kcd**9*ki**
3*klid**2*ligand*prii**2 - 6*ka*kcd**9*ki**2*klid**3*ligand*pri**2 + 6*ka*kcd**9
*ki**2*klid**3*ligand*prii**2 - 4*ka*kcd**9*ki*klid**4*ligand*pri**2 + 4*ka*kcd
**9*ki*klid**4*ligand*prii**2 - ka*kcd**9*klid**5*ligand*pri**2 + ka*kcd**9*klid
**5*ligand*prii**2 <= 0) or ka**2*kcd**3*ligand**2*pri - ka**2*kcd**3*ligand**2*
prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*kcd**2*klid*ligand**2*prii + 
ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2*ligand**2*prii - ka*kcd**5*
ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*ligand - ka*kcd**3*ki*klid*
ligand - ka*kcd**3*klid**2*ligand >= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka
**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*
kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd
**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*
kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 
3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**
2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*
ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**
2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka
**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*
prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*
pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*
ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*
ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand
**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2
*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2
 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 +
 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 
+ 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*
pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*
ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*
ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*
ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*
pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*
ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd
**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**
2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand
**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 
3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*
ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + 
ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*
klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*
ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*
ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0 or ka**3*kcd**4*ligand**3*pri**2 
- 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*ligand**3*prii**2 + 3*ka**3*
kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*pri*prii + 3*ka**3*
kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand**3*pri**2 - 6*ka**
3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*ligand**3*prii**2 +
 ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*ligand**3*pri*prii + 
ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd
**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka**2*kcd**5*ki*ligand
**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**5*klid*ligand**2*
prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki*klid*ligand**2*
prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2*kcd**4*klid**2*ligand**2*
prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka**2*kcd**3*ki*klid**2*
ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd**3*klid**3*
ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd**7*klid*
ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd**6*klid
**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand + ka*
kcd**5*klid**3*ligand <= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*
ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*
ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*
ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*
klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3
*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii 
+ 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**
3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**
2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*
ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 
+ 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*
prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*
pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*
pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*
prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2
*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*
kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*
kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2
*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12
*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri
**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*
ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**
3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 
8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*
kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 +
 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*
ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*
ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*
ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*
pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*
kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*
klid**4*ligand*pri >= 0) and (ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*
ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2
*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii
**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**
2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii +
 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*
ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*
ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*
klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*
kcd**4*ki*klid + kcd**4*klid**2 < 0 or ka**2*kcd**2*ligand**2*pri**4 - 4*ka**2*
kcd**2*ligand**2*pri**3*prii + 6*ka**2*kcd**2*ligand**2*pri**2*prii**2 - 4*ka**2
*kcd**2*ligand**2*pri*prii**3 + ka**2*kcd**2*ligand**2*prii**4 + 2*ka**2*kcd*
klid*ligand**2*pri**4 - 8*ka**2*kcd*klid*ligand**2*pri**3*prii + 12*ka**2*kcd*
klid*ligand**2*pri**2*prii**2 - 8*ka**2*kcd*klid*ligand**2*pri*prii**3 + 2*ka**2
*kcd*klid*ligand**2*prii**4 + ka**2*klid**2*ligand**2*pri**4 - 4*ka**2*klid**2*
ligand**2*pri**3*prii + 6*ka**2*klid**2*ligand**2*pri**2*prii**2 - 4*ka**2*klid
**2*ligand**2*pri*prii**3 + ka**2*klid**2*ligand**2*prii**4 + 2*ka*kcd**4*ligand
*pri**3 - 2*ka*kcd**4*ligand*pri**2*prii - 2*ka*kcd**4*ligand*pri*prii**2 + 2*ka
*kcd**4*ligand*prii**3 + 2*ka*kcd**3*ki*ligand*pri**3 - 2*ka*kcd**3*ki*ligand*
pri**2*prii - 2*ka*kcd**3*ki*ligand*pri*prii**2 + 2*ka*kcd**3*ki*ligand*prii**3 
+ 4*ka*kcd**3*klid*ligand*pri**3 - 4*ka*kcd**3*klid*ligand*pri**2*prii - 4*ka*
kcd**3*klid*ligand*pri*prii**2 + 4*ka*kcd**3*klid*ligand*prii**3 + 2*ka*kcd**2*
ki*klid*ligand*pri**3 - 2*ka*kcd**2*ki*klid*ligand*pri**2*prii - 2*ka*kcd**2*ki*
klid*ligand*pri*prii**2 + 2*ka*kcd**2*ki*klid*ligand*prii**3 + 2*ka*kcd**2*klid
**2*ligand*pri**3 - 2*ka*kcd**2*klid**2*ligand*pri**2*prii - 2*ka*kcd**2*klid**2
*ligand*pri*prii**2 + 2*ka*kcd**2*klid**2*ligand*prii**3 + kcd**6*pri**2 + kcd**
6*prii**2 + 2*kcd**5*ki*pri**2 + 2*kcd**5*ki*prii**2 + 2*kcd**5*klid*pri**2 + 2*
kcd**5*klid*prii**2 + kcd**4*ki**2*pri**2 + kcd**4*ki**2*prii**2 + 2*kcd**4*ki*
klid*pri**2 + 2*kcd**4*ki*klid*prii**2 + kcd**4*klid**2*pri**2 + kcd**4*klid**2*
prii**2 > 0 or ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii
 + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*
kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2
*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2
*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*
ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd
**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*
ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii +
 kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4
*klid**2 = 0 and (ka**4*kcd**5*ligand**4*pri**5 - 5*ka**4*kcd**5*ligand**4*pri**
4*prii + 10*ka**4*kcd**5*ligand**4*pri**3*prii**2 - 10*ka**4*kcd**5*ligand**4*
pri**2*prii**3 + 5*ka**4*kcd**5*ligand**4*pri*prii**4 - ka**4*kcd**5*ligand**4*
prii**5 + 4*ka**4*kcd**4*klid*ligand**4*pri**5 - 20*ka**4*kcd**4*klid*ligand**4*
pri**4*prii + 40*ka**4*kcd**4*klid*ligand**4*pri**3*prii**2 - 40*ka**4*kcd**4*
klid*ligand**4*pri**2*prii**3 + 20*ka**4*kcd**4*klid*ligand**4*pri*prii**4 - 4*
ka**4*kcd**4*klid*ligand**4*prii**5 + 6*ka**4*kcd**3*klid**2*ligand**4*pri**5 - 
30*ka**4*kcd**3*klid**2*ligand**4*pri**4*prii + 60*ka**4*kcd**3*klid**2*ligand**
4*pri**3*prii**2 - 60*ka**4*kcd**3*klid**2*ligand**4*pri**2*prii**3 + 30*ka**4*
kcd**3*klid**2*ligand**4*pri*prii**4 - 6*ka**4*kcd**3*klid**2*ligand**4*prii**5 
+ 4*ka**4*kcd**2*klid**3*ligand**4*pri**5 - 20*ka**4*kcd**2*klid**3*ligand**4*
pri**4*prii + 40*ka**4*kcd**2*klid**3*ligand**4*pri**3*prii**2 - 40*ka**4*kcd**2
*klid**3*ligand**4*pri**2*prii**3 + 20*ka**4*kcd**2*klid**3*ligand**4*pri*prii**
4 - 4*ka**4*kcd**2*klid**3*ligand**4*prii**5 + ka**4*kcd*klid**4*ligand**4*pri**
5 - 5*ka**4*kcd*klid**4*ligand**4*pri**4*prii + 10*ka**4*kcd*klid**4*ligand**4*
pri**3*prii**2 - 10*ka**4*kcd*klid**4*ligand**4*pri**2*prii**3 + 5*ka**4*kcd*
klid**4*ligand**4*pri*prii**4 - ka**4*kcd*klid**4*ligand**4*prii**5 + 3*ka**3*
kcd**7*ligand**3*pri**4 - 6*ka**3*kcd**7*ligand**3*pri**3*prii + 6*ka**3*kcd**7*
ligand**3*pri*prii**3 - 3*ka**3*kcd**7*ligand**3*prii**4 + 3*ka**3*kcd**6*ki*
ligand**3*pri**4 - 6*ka**3*kcd**6*ki*ligand**3*pri**3*prii + 6*ka**3*kcd**6*ki*
ligand**3*pri*prii**3 - 3*ka**3*kcd**6*ki*ligand**3*prii**4 + 12*ka**3*kcd**6*
klid*ligand**3*pri**4 - 24*ka**3*kcd**6*klid*ligand**3*pri**3*prii + 24*ka**3*
kcd**6*klid*ligand**3*pri*prii**3 - 12*ka**3*kcd**6*klid*ligand**3*prii**4 + 9*
ka**3*kcd**5*ki*klid*ligand**3*pri**4 - 18*ka**3*kcd**5*ki*klid*ligand**3*pri**3
*prii + 18*ka**3*kcd**5*ki*klid*ligand**3*pri*prii**3 - 9*ka**3*kcd**5*ki*klid*
ligand**3*prii**4 + 18*ka**3*kcd**5*klid**2*ligand**3*pri**4 - 36*ka**3*kcd**5*
klid**2*ligand**3*pri**3*prii + 36*ka**3*kcd**5*klid**2*ligand**3*pri*prii**3 - 
18*ka**3*kcd**5*klid**2*ligand**3*prii**4 + 9*ka**3*kcd**4*ki*klid**2*ligand**3*
pri**4 - 18*ka**3*kcd**4*ki*klid**2*ligand**3*pri**3*prii + 18*ka**3*kcd**4*ki*
klid**2*ligand**3*pri*prii**3 - 9*ka**3*kcd**4*ki*klid**2*ligand**3*prii**4 + 12
*ka**3*kcd**4*klid**3*ligand**3*pri**4 - 24*ka**3*kcd**4*klid**3*ligand**3*pri**
3*prii + 24*ka**3*kcd**4*klid**3*ligand**3*pri*prii**3 - 12*ka**3*kcd**4*klid**3
*ligand**3*prii**4 + 3*ka**3*kcd**3*ki*klid**3*ligand**3*pri**4 - 6*ka**3*kcd**3
*ki*klid**3*ligand**3*pri**3*prii + 6*ka**3*kcd**3*ki*klid**3*ligand**3*pri*prii
**3 - 3*ka**3*kcd**3*ki*klid**3*ligand**3*prii**4 + 3*ka**3*kcd**3*klid**4*
ligand**3*pri**4 - 6*ka**3*kcd**3*klid**4*ligand**3*pri**3*prii + 6*ka**3*kcd**3
*klid**4*ligand**3*pri*prii**3 - 3*ka**3*kcd**3*klid**4*ligand**3*prii**4 + 3*ka
**2*kcd**9*ligand**2*pri**3 - ka**2*kcd**9*ligand**2*pri**2*prii + ka**2*kcd**9*
ligand**2*pri*prii**2 - 3*ka**2*kcd**9*ligand**2*prii**3 + 6*ka**2*kcd**8*ki*
ligand**2*pri**3 - 2*ka**2*kcd**8*ki*ligand**2*pri**2*prii + 2*ka**2*kcd**8*ki*
ligand**2*pri*prii**2 - 6*ka**2*kcd**8*ki*ligand**2*prii**3 + 12*ka**2*kcd**8*
klid*ligand**2*pri**3 - 4*ka**2*kcd**8*klid*ligand**2*pri**2*prii + 4*ka**2*kcd
**8*klid*ligand**2*pri*prii**2 - 12*ka**2*kcd**8*klid*ligand**2*prii**3 + 3*ka**
2*kcd**7*ki**2*ligand**2*pri**3 - ka**2*kcd**7*ki**2*ligand**2*pri**2*prii + ka
**2*kcd**7*ki**2*ligand**2*pri*prii**2 - 3*ka**2*kcd**7*ki**2*ligand**2*prii**3 
+ 18*ka**2*kcd**7*ki*klid*ligand**2*pri**3 - 6*ka**2*kcd**7*ki*klid*ligand**2*
pri**2*prii + 6*ka**2*kcd**7*ki*klid*ligand**2*pri*prii**2 - 18*ka**2*kcd**7*ki*
klid*ligand**2*prii**3 + 18*ka**2*kcd**7*klid**2*ligand**2*pri**3 - 6*ka**2*kcd
**7*klid**2*ligand**2*pri**2*prii + 6*ka**2*kcd**7*klid**2*ligand**2*pri*prii**2
 - 18*ka**2*kcd**7*klid**2*ligand**2*prii**3 + 6*ka**2*kcd**6*ki**2*klid*ligand
**2*pri**3 - 2*ka**2*kcd**6*ki**2*klid*ligand**2*pri**2*prii + 2*ka**2*kcd**6*ki
**2*klid*ligand**2*pri*prii**2 - 6*ka**2*kcd**6*ki**2*klid*ligand**2*prii**3 + 
18*ka**2*kcd**6*ki*klid**2*ligand**2*pri**3 - 6*ka**2*kcd**6*ki*klid**2*ligand**
2*pri**2*prii + 6*ka**2*kcd**6*ki*klid**2*ligand**2*pri*prii**2 - 18*ka**2*kcd**
6*ki*klid**2*ligand**2*prii**3 + 12*ka**2*kcd**6*klid**3*ligand**2*pri**3 - 4*ka
**2*kcd**6*klid**3*ligand**2*pri**2*prii + 4*ka**2*kcd**6*klid**3*ligand**2*pri*
prii**2 - 12*ka**2*kcd**6*klid**3*ligand**2*prii**3 + 3*ka**2*kcd**5*ki**2*klid
**2*ligand**2*pri**3 - ka**2*kcd**5*ki**2*klid**2*ligand**2*pri**2*prii + ka**2*
kcd**5*ki**2*klid**2*ligand**2*pri*prii**2 - 3*ka**2*kcd**5*ki**2*klid**2*ligand
**2*prii**3 + 6*ka**2*kcd**5*ki*klid**3*ligand**2*pri**3 - 2*ka**2*kcd**5*ki*
klid**3*ligand**2*pri**2*prii + 2*ka**2*kcd**5*ki*klid**3*ligand**2*pri*prii**2 
- 6*ka**2*kcd**5*ki*klid**3*ligand**2*prii**3 + 3*ka**2*kcd**5*klid**4*ligand**2
*pri**3 - ka**2*kcd**5*klid**4*ligand**2*pri**2*prii + ka**2*kcd**5*klid**4*
ligand**2*pri*prii**2 - 3*ka**2*kcd**5*klid**4*ligand**2*prii**3 + ka*kcd**11*
ligand*pri**2 - ka*kcd**11*ligand*prii**2 + 3*ka*kcd**10*ki*ligand*pri**2 - 3*ka
*kcd**10*ki*ligand*prii**2 + 4*ka*kcd**10*klid*ligand*pri**2 - 4*ka*kcd**10*klid
*ligand*prii**2 + 3*ka*kcd**9*ki**2*ligand*pri**2 - 3*ka*kcd**9*ki**2*ligand*
prii**2 + 9*ka*kcd**9*ki*klid*ligand*pri**2 - 9*ka*kcd**9*ki*klid*ligand*prii**2
 + 6*ka*kcd**9*klid**2*ligand*pri**2 - 6*ka*kcd**9*klid**2*ligand*prii**2 + ka*
kcd**8*ki**3*ligand*pri**2 - ka*kcd**8*ki**3*ligand*prii**2 + 6*ka*kcd**8*ki**2*
klid*ligand*pri**2 - 6*ka*kcd**8*ki**2*klid*ligand*prii**2 + 9*ka*kcd**8*ki*klid
**2*ligand*pri**2 - 9*ka*kcd**8*ki*klid**2*ligand*prii**2 + 4*ka*kcd**8*klid**3*
ligand*pri**2 - 4*ka*kcd**8*klid**3*ligand*prii**2 + ka*kcd**7*ki**3*klid*ligand
*pri**2 - ka*kcd**7*ki**3*klid*ligand*prii**2 + 3*ka*kcd**7*ki**2*klid**2*ligand
*pri**2 - 3*ka*kcd**7*ki**2*klid**2*ligand*prii**2 + 3*ka*kcd**7*ki*klid**3*
ligand*pri**2 - 3*ka*kcd**7*ki*klid**3*ligand*prii**2 + ka*kcd**7*klid**4*ligand
*pri**2 - ka*kcd**7*klid**4*ligand*prii**2 < 0 or ka**5*kcd**6*ligand**5*pri**6 
- 6*ka**5*kcd**6*ligand**5*pri**5*prii + 15*ka**5*kcd**6*ligand**5*pri**4*prii**
2 - 20*ka**5*kcd**6*ligand**5*pri**3*prii**3 + 15*ka**5*kcd**6*ligand**5*pri**2*
prii**4 - 6*ka**5*kcd**6*ligand**5*pri*prii**5 + ka**5*kcd**6*ligand**5*prii**6 
+ 5*ka**5*kcd**5*klid*ligand**5*pri**6 - 30*ka**5*kcd**5*klid*ligand**5*pri**5*
prii + 75*ka**5*kcd**5*klid*ligand**5*pri**4*prii**2 - 100*ka**5*kcd**5*klid*
ligand**5*pri**3*prii**3 + 75*ka**5*kcd**5*klid*ligand**5*pri**2*prii**4 - 30*ka
**5*kcd**5*klid*ligand**5*pri*prii**5 + 5*ka**5*kcd**5*klid*ligand**5*prii**6 + 
10*ka**5*kcd**4*klid**2*ligand**5*pri**6 - 60*ka**5*kcd**4*klid**2*ligand**5*pri
**5*prii + 150*ka**5*kcd**4*klid**2*ligand**5*pri**4*prii**2 - 200*ka**5*kcd**4*
klid**2*ligand**5*pri**3*prii**3 + 150*ka**5*kcd**4*klid**2*ligand**5*pri**2*
prii**4 - 60*ka**5*kcd**4*klid**2*ligand**5*pri*prii**5 + 10*ka**5*kcd**4*klid**
2*ligand**5*prii**6 + 10*ka**5*kcd**3*klid**3*ligand**5*pri**6 - 60*ka**5*kcd**3
*klid**3*ligand**5*pri**5*prii + 150*ka**5*kcd**3*klid**3*ligand**5*pri**4*prii
**2 - 200*ka**5*kcd**3*klid**3*ligand**5*pri**3*prii**3 + 150*ka**5*kcd**3*klid
**3*ligand**5*pri**2*prii**4 - 60*ka**5*kcd**3*klid**3*ligand**5*pri*prii**5 + 
10*ka**5*kcd**3*klid**3*ligand**5*prii**6 + 5*ka**5*kcd**2*klid**4*ligand**5*pri
**6 - 30*ka**5*kcd**2*klid**4*ligand**5*pri**5*prii + 75*ka**5*kcd**2*klid**4*
ligand**5*pri**4*prii**2 - 100*ka**5*kcd**2*klid**4*ligand**5*pri**3*prii**3 + 
75*ka**5*kcd**2*klid**4*ligand**5*pri**2*prii**4 - 30*ka**5*kcd**2*klid**4*
ligand**5*pri*prii**5 + 5*ka**5*kcd**2*klid**4*ligand**5*prii**6 + ka**5*kcd*
klid**5*ligand**5*pri**6 - 6*ka**5*kcd*klid**5*ligand**5*pri**5*prii + 15*ka**5*
kcd*klid**5*ligand**5*pri**4*prii**2 - 20*ka**5*kcd*klid**5*ligand**5*pri**3*
prii**3 + 15*ka**5*kcd*klid**5*ligand**5*pri**2*prii**4 - 6*ka**5*kcd*klid**5*
ligand**5*pri*prii**5 + ka**5*kcd*klid**5*ligand**5*prii**6 + 2*ka**4*kcd**8*
ligand**4*pri**5 - 4*ka**4*kcd**8*ligand**4*pri**4*prii - 4*ka**4*kcd**8*ligand
**4*pri**3*prii**2 + 16*ka**4*kcd**8*ligand**4*pri**2*prii**3 - 14*ka**4*kcd**8*
ligand**4*pri*prii**4 + 4*ka**4*kcd**8*ligand**4*prii**5 + 2*ka**4*kcd**7*ki*
ligand**4*pri**5 - 4*ka**4*kcd**7*ki*ligand**4*pri**4*prii - 4*ka**4*kcd**7*ki*
ligand**4*pri**3*prii**2 + 16*ka**4*kcd**7*ki*ligand**4*pri**2*prii**3 - 14*ka**
4*kcd**7*ki*ligand**4*pri*prii**4 + 4*ka**4*kcd**7*ki*ligand**4*prii**5 + 10*ka
**4*kcd**7*klid*ligand**4*pri**5 - 20*ka**4*kcd**7*klid*ligand**4*pri**4*prii - 
20*ka**4*kcd**7*klid*ligand**4*pri**3*prii**2 + 80*ka**4*kcd**7*klid*ligand**4*
pri**2*prii**3 - 70*ka**4*kcd**7*klid*ligand**4*pri*prii**4 + 20*ka**4*kcd**7*
klid*ligand**4*prii**5 + 8*ka**4*kcd**6*ki*klid*ligand**4*pri**5 - 16*ka**4*kcd
**6*ki*klid*ligand**4*pri**4*prii - 16*ka**4*kcd**6*ki*klid*ligand**4*pri**3*
prii**2 + 64*ka**4*kcd**6*ki*klid*ligand**4*pri**2*prii**3 - 56*ka**4*kcd**6*ki*
klid*ligand**4*pri*prii**4 + 16*ka**4*kcd**6*ki*klid*ligand**4*prii**5 + 20*ka**
4*kcd**6*klid**2*ligand**4*pri**5 - 40*ka**4*kcd**6*klid**2*ligand**4*pri**4*
prii - 40*ka**4*kcd**6*klid**2*ligand**4*pri**3*prii**2 + 160*ka**4*kcd**6*klid
**2*ligand**4*pri**2*prii**3 - 140*ka**4*kcd**6*klid**2*ligand**4*pri*prii**4 + 
40*ka**4*kcd**6*klid**2*ligand**4*prii**5 + 12*ka**4*kcd**5*ki*klid**2*ligand**4
*pri**5 - 24*ka**4*kcd**5*ki*klid**2*ligand**4*pri**4*prii - 24*ka**4*kcd**5*ki*
klid**2*ligand**4*pri**3*prii**2 + 96*ka**4*kcd**5*ki*klid**2*ligand**4*pri**2*
prii**3 - 84*ka**4*kcd**5*ki*klid**2*ligand**4*pri*prii**4 + 24*ka**4*kcd**5*ki*
klid**2*ligand**4*prii**5 + 20*ka**4*kcd**5*klid**3*ligand**4*pri**5 - 40*ka**4*
kcd**5*klid**3*ligand**4*pri**4*prii - 40*ka**4*kcd**5*klid**3*ligand**4*pri**3*
prii**2 + 160*ka**4*kcd**5*klid**3*ligand**4*pri**2*prii**3 - 140*ka**4*kcd**5*
klid**3*ligand**4*pri*prii**4 + 40*ka**4*kcd**5*klid**3*ligand**4*prii**5 + 8*ka
**4*kcd**4*ki*klid**3*ligand**4*pri**5 - 16*ka**4*kcd**4*ki*klid**3*ligand**4*
pri**4*prii - 16*ka**4*kcd**4*ki*klid**3*ligand**4*pri**3*prii**2 + 64*ka**4*kcd
**4*ki*klid**3*ligand**4*pri**2*prii**3 - 56*ka**4*kcd**4*ki*klid**3*ligand**4*
pri*prii**4 + 16*ka**4*kcd**4*ki*klid**3*ligand**4*prii**5 + 10*ka**4*kcd**4*
klid**4*ligand**4*pri**5 - 20*ka**4*kcd**4*klid**4*ligand**4*pri**4*prii - 20*ka
**4*kcd**4*klid**4*ligand**4*pri**3*prii**2 + 80*ka**4*kcd**4*klid**4*ligand**4*
pri**2*prii**3 - 70*ka**4*kcd**4*klid**4*ligand**4*pri*prii**4 + 20*ka**4*kcd**4
*klid**4*ligand**4*prii**5 + 2*ka**4*kcd**3*ki*klid**4*ligand**4*pri**5 - 4*ka**
4*kcd**3*ki*klid**4*ligand**4*pri**4*prii - 4*ka**4*kcd**3*ki*klid**4*ligand**4*
pri**3*prii**2 + 16*ka**4*kcd**3*ki*klid**4*ligand**4*pri**2*prii**3 - 14*ka**4*
kcd**3*ki*klid**4*ligand**4*pri*prii**4 + 4*ka**4*kcd**3*ki*klid**4*ligand**4*
prii**5 + 2*ka**4*kcd**3*klid**5*ligand**4*pri**5 - 4*ka**4*kcd**3*klid**5*
ligand**4*pri**4*prii - 4*ka**4*kcd**3*klid**5*ligand**4*pri**3*prii**2 + 16*ka
**4*kcd**3*klid**5*ligand**4*pri**2*prii**3 - 14*ka**4*kcd**3*klid**5*ligand**4*
pri*prii**4 + 4*ka**4*kcd**3*klid**5*ligand**4*prii**5 + 2*ka**3*kcd**10*ligand
**3*pri**3*prii + 2*ka**3*kcd**10*ligand**3*pri**2*prii**2 - 10*ka**3*kcd**10*
ligand**3*pri*prii**3 + 6*ka**3*kcd**10*ligand**3*prii**4 + 4*ka**3*kcd**9*ki*
ligand**3*pri**3*prii + 4*ka**3*kcd**9*ki*ligand**3*pri**2*prii**2 - 20*ka**3*
kcd**9*ki*ligand**3*pri*prii**3 + 12*ka**3*kcd**9*ki*ligand**3*prii**4 + 10*ka**
3*kcd**9*klid*ligand**3*pri**3*prii + 10*ka**3*kcd**9*klid*ligand**3*pri**2*prii
**2 - 50*ka**3*kcd**9*klid*ligand**3*pri*prii**3 + 30*ka**3*kcd**9*klid*ligand**
3*prii**4 + 2*ka**3*kcd**8*ki**2*ligand**3*pri**3*prii + 2*ka**3*kcd**8*ki**2*
ligand**3*pri**2*prii**2 - 10*ka**3*kcd**8*ki**2*ligand**3*pri*prii**3 + 6*ka**3
*kcd**8*ki**2*ligand**3*prii**4 + 16*ka**3*kcd**8*ki*klid*ligand**3*pri**3*prii 
+ 16*ka**3*kcd**8*ki*klid*ligand**3*pri**2*prii**2 - 80*ka**3*kcd**8*ki*klid*
ligand**3*pri*prii**3 + 48*ka**3*kcd**8*ki*klid*ligand**3*prii**4 + 20*ka**3*kcd
**8*klid**2*ligand**3*pri**3*prii + 20*ka**3*kcd**8*klid**2*ligand**3*pri**2*
prii**2 - 100*ka**3*kcd**8*klid**2*ligand**3*pri*prii**3 + 60*ka**3*kcd**8*klid
**2*ligand**3*prii**4 + 6*ka**3*kcd**7*ki**2*klid*ligand**3*pri**3*prii + 6*ka**
3*kcd**7*ki**2*klid*ligand**3*pri**2*prii**2 - 30*ka**3*kcd**7*ki**2*klid*ligand
**3*pri*prii**3 + 18*ka**3*kcd**7*ki**2*klid*ligand**3*prii**4 + 24*ka**3*kcd**7
*ki*klid**2*ligand**3*pri**3*prii + 24*ka**3*kcd**7*ki*klid**2*ligand**3*pri**2*
prii**2 - 120*ka**3*kcd**7*ki*klid**2*ligand**3*pri*prii**3 + 72*ka**3*kcd**7*ki
*klid**2*ligand**3*prii**4 + 20*ka**3*kcd**7*klid**3*ligand**3*pri**3*prii + 20*
ka**3*kcd**7*klid**3*ligand**3*pri**2*prii**2 - 100*ka**3*kcd**7*klid**3*ligand
**3*pri*prii**3 + 60*ka**3*kcd**7*klid**3*ligand**3*prii**4 + 6*ka**3*kcd**6*ki
**2*klid**2*ligand**3*pri**3*prii + 6*ka**3*kcd**6*ki**2*klid**2*ligand**3*pri**
2*prii**2 - 30*ka**3*kcd**6*ki**2*klid**2*ligand**3*pri*prii**3 + 18*ka**3*kcd**
6*ki**2*klid**2*ligand**3*prii**4 + 16*ka**3*kcd**6*ki*klid**3*ligand**3*pri**3*
prii + 16*ka**3*kcd**6*ki*klid**3*ligand**3*pri**2*prii**2 - 80*ka**3*kcd**6*ki*
klid**3*ligand**3*pri*prii**3 + 48*ka**3*kcd**6*ki*klid**3*ligand**3*prii**4 + 
10*ka**3*kcd**6*klid**4*ligand**3*pri**3*prii + 10*ka**3*kcd**6*klid**4*ligand**
3*pri**2*prii**2 - 50*ka**3*kcd**6*klid**4*ligand**3*pri*prii**3 + 30*ka**3*kcd
**6*klid**4*ligand**3*prii**4 + 2*ka**3*kcd**5*ki**2*klid**3*ligand**3*pri**3*
prii + 2*ka**3*kcd**5*ki**2*klid**3*ligand**3*pri**2*prii**2 - 10*ka**3*kcd**5*
ki**2*klid**3*ligand**3*pri*prii**3 + 6*ka**3*kcd**5*ki**2*klid**3*ligand**3*
prii**4 + 4*ka**3*kcd**5*ki*klid**4*ligand**3*pri**3*prii + 4*ka**3*kcd**5*ki*
klid**4*ligand**3*pri**2*prii**2 - 20*ka**3*kcd**5*ki*klid**4*ligand**3*pri*prii
**3 + 12*ka**3*kcd**5*ki*klid**4*ligand**3*prii**4 + 2*ka**3*kcd**5*klid**5*
ligand**3*pri**3*prii + 2*ka**3*kcd**5*klid**5*ligand**3*pri**2*prii**2 - 10*ka
**3*kcd**5*klid**5*ligand**3*pri*prii**3 + 6*ka**3*kcd**5*klid**5*ligand**3*prii
**4 - 2*ka**2*kcd**12*ligand**2*pri**3 - 2*ka**2*kcd**12*ligand**2*pri*prii**2 +
 4*ka**2*kcd**12*ligand**2*prii**3 - 6*ka**2*kcd**11*ki*ligand**2*pri**3 - 6*ka
**2*kcd**11*ki*ligand**2*pri*prii**2 + 12*ka**2*kcd**11*ki*ligand**2*prii**3 - 
10*ka**2*kcd**11*klid*ligand**2*pri**3 - 10*ka**2*kcd**11*klid*ligand**2*pri*
prii**2 + 20*ka**2*kcd**11*klid*ligand**2*prii**3 - 6*ka**2*kcd**10*ki**2*ligand
**2*pri**3 - 6*ka**2*kcd**10*ki**2*ligand**2*pri*prii**2 + 12*ka**2*kcd**10*ki**
2*ligand**2*prii**3 - 24*ka**2*kcd**10*ki*klid*ligand**2*pri**3 - 24*ka**2*kcd**
10*ki*klid*ligand**2*pri*prii**2 + 48*ka**2*kcd**10*ki*klid*ligand**2*prii**3 - 
20*ka**2*kcd**10*klid**2*ligand**2*pri**3 - 20*ka**2*kcd**10*klid**2*ligand**2*
pri*prii**2 + 40*ka**2*kcd**10*klid**2*ligand**2*prii**3 - 2*ka**2*kcd**9*ki**3*
ligand**2*pri**3 - 2*ka**2*kcd**9*ki**3*ligand**2*pri*prii**2 + 4*ka**2*kcd**9*
ki**3*ligand**2*prii**3 - 18*ka**2*kcd**9*ki**2*klid*ligand**2*pri**3 - 18*ka**2
*kcd**9*ki**2*klid*ligand**2*pri*prii**2 + 36*ka**2*kcd**9*ki**2*klid*ligand**2*
prii**3 - 36*ka**2*kcd**9*ki*klid**2*ligand**2*pri**3 - 36*ka**2*kcd**9*ki*klid
**2*ligand**2*pri*prii**2 + 72*ka**2*kcd**9*ki*klid**2*ligand**2*prii**3 - 20*ka
**2*kcd**9*klid**3*ligand**2*pri**3 - 20*ka**2*kcd**9*klid**3*ligand**2*pri*prii
**2 + 40*ka**2*kcd**9*klid**3*ligand**2*prii**3 - 4*ka**2*kcd**8*ki**3*klid*
ligand**2*pri**3 - 4*ka**2*kcd**8*ki**3*klid*ligand**2*pri*prii**2 + 8*ka**2*kcd
**8*ki**3*klid*ligand**2*prii**3 - 18*ka**2*kcd**8*ki**2*klid**2*ligand**2*pri**
3 - 18*ka**2*kcd**8*ki**2*klid**2*ligand**2*pri*prii**2 + 36*ka**2*kcd**8*ki**2*
klid**2*ligand**2*prii**3 - 24*ka**2*kcd**8*ki*klid**3*ligand**2*pri**3 - 24*ka
**2*kcd**8*ki*klid**3*ligand**2*pri*prii**2 + 48*ka**2*kcd**8*ki*klid**3*ligand
**2*prii**3 - 10*ka**2*kcd**8*klid**4*ligand**2*pri**3 - 10*ka**2*kcd**8*klid**4
*ligand**2*pri*prii**2 + 20*ka**2*kcd**8*klid**4*ligand**2*prii**3 - 2*ka**2*kcd
**7*ki**3*klid**2*ligand**2*pri**3 - 2*ka**2*kcd**7*ki**3*klid**2*ligand**2*pri*
prii**2 + 4*ka**2*kcd**7*ki**3*klid**2*ligand**2*prii**3 - 6*ka**2*kcd**7*ki**2*
klid**3*ligand**2*pri**3 - 6*ka**2*kcd**7*ki**2*klid**3*ligand**2*pri*prii**2 + 
12*ka**2*kcd**7*ki**2*klid**3*ligand**2*prii**3 - 6*ka**2*kcd**7*ki*klid**4*
ligand**2*pri**3 - 6*ka**2*kcd**7*ki*klid**4*ligand**2*pri*prii**2 + 12*ka**2*
kcd**7*ki*klid**4*ligand**2*prii**3 - 2*ka**2*kcd**7*klid**5*ligand**2*pri**3 - 
2*ka**2*kcd**7*klid**5*ligand**2*pri*prii**2 + 4*ka**2*kcd**7*klid**5*ligand**2*
prii**3 - ka*kcd**14*ligand*pri**2 + ka*kcd**14*ligand*prii**2 - 4*ka*kcd**13*ki
*ligand*pri**2 + 4*ka*kcd**13*ki*ligand*prii**2 - 5*ka*kcd**13*klid*ligand*pri**
2 + 5*ka*kcd**13*klid*ligand*prii**2 - 6*ka*kcd**12*ki**2*ligand*pri**2 + 6*ka*
kcd**12*ki**2*ligand*prii**2 - 16*ka*kcd**12*ki*klid*ligand*pri**2 + 16*ka*kcd**
12*ki*klid*ligand*prii**2 - 10*ka*kcd**12*klid**2*ligand*pri**2 + 10*ka*kcd**12*
klid**2*ligand*prii**2 - 4*ka*kcd**11*ki**3*ligand*pri**2 + 4*ka*kcd**11*ki**3*
ligand*prii**2 - 18*ka*kcd**11*ki**2*klid*ligand*pri**2 + 18*ka*kcd**11*ki**2*
klid*ligand*prii**2 - 24*ka*kcd**11*ki*klid**2*ligand*pri**2 + 24*ka*kcd**11*ki*
klid**2*ligand*prii**2 - 10*ka*kcd**11*klid**3*ligand*pri**2 + 10*ka*kcd**11*
klid**3*ligand*prii**2 - ka*kcd**10*ki**4*ligand*pri**2 + ka*kcd**10*ki**4*
ligand*prii**2 - 8*ka*kcd**10*ki**3*klid*ligand*pri**2 + 8*ka*kcd**10*ki**3*klid
*ligand*prii**2 - 18*ka*kcd**10*ki**2*klid**2*ligand*pri**2 + 18*ka*kcd**10*ki**
2*klid**2*ligand*prii**2 - 16*ka*kcd**10*ki*klid**3*ligand*pri**2 + 16*ka*kcd**
10*ki*klid**3*ligand*prii**2 - 5*ka*kcd**10*klid**4*ligand*pri**2 + 5*ka*kcd**10
*klid**4*ligand*prii**2 - ka*kcd**9*ki**4*klid*ligand*pri**2 + ka*kcd**9*ki**4*
klid*ligand*prii**2 - 4*ka*kcd**9*ki**3*klid**2*ligand*pri**2 + 4*ka*kcd**9*ki**
3*klid**2*ligand*prii**2 - 6*ka*kcd**9*ki**2*klid**3*ligand*pri**2 + 6*ka*kcd**9
*ki**2*klid**3*ligand*prii**2 - 4*ka*kcd**9*ki*klid**4*ligand*pri**2 + 4*ka*kcd
**9*ki*klid**4*ligand*prii**2 - ka*kcd**9*klid**5*ligand*pri**2 + ka*kcd**9*klid
**5*ligand*prii**2 >= 0) or (ka**2*kcd**3*ligand**2*pri - ka**2*kcd**3*ligand**2
*prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*kcd**2*klid*ligand**2*prii +
 ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2*ligand**2*prii - ka*kcd**5*
ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*ligand - ka*kcd**3*ki*klid*
ligand - ka*kcd**3*klid**2*ligand < 0 or ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3
*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*ligand**3*prii**2 + 3*ka**3*kcd**3*
klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*pri*prii + 3*ka**3*kcd**3*
klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**
2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*ligand**3*prii**2 + ka**3*
kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*ligand**3*pri*prii + ka**3*
kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd**6*
ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka**2*kcd**5*ki*ligand**2*
prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**5*klid*ligand**2*prii + 
4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki*klid*ligand**2*prii + 6
*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2*kcd**4*klid**2*ligand**2*prii + 2*
ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka**2*kcd**3*ki*klid**2*ligand**2*prii
 + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd**3*klid**3*ligand**2*prii 
+ ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6
*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd
**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand + ka*kcd**5*klid**3*ligand
 >= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii +
 ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3
*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka
**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4
*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri
**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*
ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**
2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 +
 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri
**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*
ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid
**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid
**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*pri*prii**2 + ka**3*klid
**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*prii + ka**3*klid**4*
ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2*ka**2*kcd**6*ligand
**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*
pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*
pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**
2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*
ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*
klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**
2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*
pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*
ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki
**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii +
 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**
2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*
ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd
**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*
pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*
ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*
ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*
pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri >= 0) and
 (ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd
**4*ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*
klid*ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2
*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*
kcd**2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*
kcd*klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*
kcd**6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand
**2*pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri +
 6*ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*
ka**2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*
ka**2*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 
2*ka**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri 
+ 2*ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*
ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*
ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*
ki*klid**2*ligand + ka*kcd**5*klid**3*ligand >= 0 or ka**3*kcd**4*ligand**3*pri
**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 
+ ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + 
ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8
*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*
prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*
ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*
kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii 
+ 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**
3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2
*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid
**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki
*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*
klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4
*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*
ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand
**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**
2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand
**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*
ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*
klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*
kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*
prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*
ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*
klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*
ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand
**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid
**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*
ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd
**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*
ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*
ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki
**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid
**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0)) and (ka**2*kcd**2*ligand**2
*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2
*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2
*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*
ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 
2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii
 + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*
klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*
pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + 
kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0 or ka**2*kcd**2*ligand**2*
pri**4 - 4*ka**2*kcd**2*ligand**2*pri**3*prii + 6*ka**2*kcd**2*ligand**2*pri**2*
prii**2 - 4*ka**2*kcd**2*ligand**2*pri*prii**3 + ka**2*kcd**2*ligand**2*prii**4 
+ 2*ka**2*kcd*klid*ligand**2*pri**4 - 8*ka**2*kcd*klid*ligand**2*pri**3*prii + 
12*ka**2*kcd*klid*ligand**2*pri**2*prii**2 - 8*ka**2*kcd*klid*ligand**2*pri*prii
**3 + 2*ka**2*kcd*klid*ligand**2*prii**4 + ka**2*klid**2*ligand**2*pri**4 - 4*ka
**2*klid**2*ligand**2*pri**3*prii + 6*ka**2*klid**2*ligand**2*pri**2*prii**2 - 4
*ka**2*klid**2*ligand**2*pri*prii**3 + ka**2*klid**2*ligand**2*prii**4 + 2*ka*
kcd**4*ligand*pri**3 - 2*ka*kcd**4*ligand*pri**2*prii - 2*ka*kcd**4*ligand*pri*
prii**2 + 2*ka*kcd**4*ligand*prii**3 + 2*ka*kcd**3*ki*ligand*pri**3 - 2*ka*kcd**
3*ki*ligand*pri**2*prii - 2*ka*kcd**3*ki*ligand*pri*prii**2 + 2*ka*kcd**3*ki*
ligand*prii**3 + 4*ka*kcd**3*klid*ligand*pri**3 - 4*ka*kcd**3*klid*ligand*pri**2
*prii - 4*ka*kcd**3*klid*ligand*pri*prii**2 + 4*ka*kcd**3*klid*ligand*prii**3 + 
2*ka*kcd**2*ki*klid*ligand*pri**3 - 2*ka*kcd**2*ki*klid*ligand*pri**2*prii - 2*
ka*kcd**2*ki*klid*ligand*pri*prii**2 + 2*ka*kcd**2*ki*klid*ligand*prii**3 + 2*ka
*kcd**2*klid**2*ligand*pri**3 - 2*ka*kcd**2*klid**2*ligand*pri**2*prii - 2*ka*
kcd**2*klid**2*ligand*pri*prii**2 + 2*ka*kcd**2*klid**2*ligand*prii**3 + kcd**6*
pri**2 + kcd**6*prii**2 + 2*kcd**5*ki*pri**2 + 2*kcd**5*ki*prii**2 + 2*kcd**5*
klid*pri**2 + 2*kcd**5*klid*prii**2 + kcd**4*ki**2*pri**2 + kcd**4*ki**2*prii**2
 + 2*kcd**4*ki*klid*pri**2 + 2*kcd**4*ki*klid*prii**2 + kcd**4*klid**2*pri**2 + 
kcd**4*klid**2*prii**2 > 0 or ka**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*
ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2
*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii
**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**
2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii +
 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*
ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*
ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*
klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*
kcd**4*ki*klid + kcd**4*klid**2 = 0 and (ka**4*kcd**5*ligand**4*pri**5 - 5*ka**4
*kcd**5*ligand**4*pri**4*prii + 10*ka**4*kcd**5*ligand**4*pri**3*prii**2 - 10*ka
**4*kcd**5*ligand**4*pri**2*prii**3 + 5*ka**4*kcd**5*ligand**4*pri*prii**4 - ka
**4*kcd**5*ligand**4*prii**5 + 4*ka**4*kcd**4*klid*ligand**4*pri**5 - 20*ka**4*
kcd**4*klid*ligand**4*pri**4*prii + 40*ka**4*kcd**4*klid*ligand**4*pri**3*prii**
2 - 40*ka**4*kcd**4*klid*ligand**4*pri**2*prii**3 + 20*ka**4*kcd**4*klid*ligand
**4*pri*prii**4 - 4*ka**4*kcd**4*klid*ligand**4*prii**5 + 6*ka**4*kcd**3*klid**2
*ligand**4*pri**5 - 30*ka**4*kcd**3*klid**2*ligand**4*pri**4*prii + 60*ka**4*kcd
**3*klid**2*ligand**4*pri**3*prii**2 - 60*ka**4*kcd**3*klid**2*ligand**4*pri**2*
prii**3 + 30*ka**4*kcd**3*klid**2*ligand**4*pri*prii**4 - 6*ka**4*kcd**3*klid**2
*ligand**4*prii**5 + 4*ka**4*kcd**2*klid**3*ligand**4*pri**5 - 20*ka**4*kcd**2*
klid**3*ligand**4*pri**4*prii + 40*ka**4*kcd**2*klid**3*ligand**4*pri**3*prii**2
 - 40*ka**4*kcd**2*klid**3*ligand**4*pri**2*prii**3 + 20*ka**4*kcd**2*klid**3*
ligand**4*pri*prii**4 - 4*ka**4*kcd**2*klid**3*ligand**4*prii**5 + ka**4*kcd*
klid**4*ligand**4*pri**5 - 5*ka**4*kcd*klid**4*ligand**4*pri**4*prii + 10*ka**4*
kcd*klid**4*ligand**4*pri**3*prii**2 - 10*ka**4*kcd*klid**4*ligand**4*pri**2*
prii**3 + 5*ka**4*kcd*klid**4*ligand**4*pri*prii**4 - ka**4*kcd*klid**4*ligand**
4*prii**5 + 3*ka**3*kcd**7*ligand**3*pri**4 - 6*ka**3*kcd**7*ligand**3*pri**3*
prii + 6*ka**3*kcd**7*ligand**3*pri*prii**3 - 3*ka**3*kcd**7*ligand**3*prii**4 +
 3*ka**3*kcd**6*ki*ligand**3*pri**4 - 6*ka**3*kcd**6*ki*ligand**3*pri**3*prii + 
6*ka**3*kcd**6*ki*ligand**3*pri*prii**3 - 3*ka**3*kcd**6*ki*ligand**3*prii**4 + 
12*ka**3*kcd**6*klid*ligand**3*pri**4 - 24*ka**3*kcd**6*klid*ligand**3*pri**3*
prii + 24*ka**3*kcd**6*klid*ligand**3*pri*prii**3 - 12*ka**3*kcd**6*klid*ligand
**3*prii**4 + 9*ka**3*kcd**5*ki*klid*ligand**3*pri**4 - 18*ka**3*kcd**5*ki*klid*
ligand**3*pri**3*prii + 18*ka**3*kcd**5*ki*klid*ligand**3*pri*prii**3 - 9*ka**3*
kcd**5*ki*klid*ligand**3*prii**4 + 18*ka**3*kcd**5*klid**2*ligand**3*pri**4 - 36
*ka**3*kcd**5*klid**2*ligand**3*pri**3*prii + 36*ka**3*kcd**5*klid**2*ligand**3*
pri*prii**3 - 18*ka**3*kcd**5*klid**2*ligand**3*prii**4 + 9*ka**3*kcd**4*ki*klid
**2*ligand**3*pri**4 - 18*ka**3*kcd**4*ki*klid**2*ligand**3*pri**3*prii + 18*ka
**3*kcd**4*ki*klid**2*ligand**3*pri*prii**3 - 9*ka**3*kcd**4*ki*klid**2*ligand**
3*prii**4 + 12*ka**3*kcd**4*klid**3*ligand**3*pri**4 - 24*ka**3*kcd**4*klid**3*
ligand**3*pri**3*prii + 24*ka**3*kcd**4*klid**3*ligand**3*pri*prii**3 - 12*ka**3
*kcd**4*klid**3*ligand**3*prii**4 + 3*ka**3*kcd**3*ki*klid**3*ligand**3*pri**4 -
 6*ka**3*kcd**3*ki*klid**3*ligand**3*pri**3*prii + 6*ka**3*kcd**3*ki*klid**3*
ligand**3*pri*prii**3 - 3*ka**3*kcd**3*ki*klid**3*ligand**3*prii**4 + 3*ka**3*
kcd**3*klid**4*ligand**3*pri**4 - 6*ka**3*kcd**3*klid**4*ligand**3*pri**3*prii +
 6*ka**3*kcd**3*klid**4*ligand**3*pri*prii**3 - 3*ka**3*kcd**3*klid**4*ligand**3
*prii**4 + 3*ka**2*kcd**9*ligand**2*pri**3 - ka**2*kcd**9*ligand**2*pri**2*prii 
+ ka**2*kcd**9*ligand**2*pri*prii**2 - 3*ka**2*kcd**9*ligand**2*prii**3 + 6*ka**
2*kcd**8*ki*ligand**2*pri**3 - 2*ka**2*kcd**8*ki*ligand**2*pri**2*prii + 2*ka**2
*kcd**8*ki*ligand**2*pri*prii**2 - 6*ka**2*kcd**8*ki*ligand**2*prii**3 + 12*ka**
2*kcd**8*klid*ligand**2*pri**3 - 4*ka**2*kcd**8*klid*ligand**2*pri**2*prii + 4*
ka**2*kcd**8*klid*ligand**2*pri*prii**2 - 12*ka**2*kcd**8*klid*ligand**2*prii**3
 + 3*ka**2*kcd**7*ki**2*ligand**2*pri**3 - ka**2*kcd**7*ki**2*ligand**2*pri**2*
prii + ka**2*kcd**7*ki**2*ligand**2*pri*prii**2 - 3*ka**2*kcd**7*ki**2*ligand**2
*prii**3 + 18*ka**2*kcd**7*ki*klid*ligand**2*pri**3 - 6*ka**2*kcd**7*ki*klid*
ligand**2*pri**2*prii + 6*ka**2*kcd**7*ki*klid*ligand**2*pri*prii**2 - 18*ka**2*
kcd**7*ki*klid*ligand**2*prii**3 + 18*ka**2*kcd**7*klid**2*ligand**2*pri**3 - 6*
ka**2*kcd**7*klid**2*ligand**2*pri**2*prii + 6*ka**2*kcd**7*klid**2*ligand**2*
pri*prii**2 - 18*ka**2*kcd**7*klid**2*ligand**2*prii**3 + 6*ka**2*kcd**6*ki**2*
klid*ligand**2*pri**3 - 2*ka**2*kcd**6*ki**2*klid*ligand**2*pri**2*prii + 2*ka**
2*kcd**6*ki**2*klid*ligand**2*pri*prii**2 - 6*ka**2*kcd**6*ki**2*klid*ligand**2*
prii**3 + 18*ka**2*kcd**6*ki*klid**2*ligand**2*pri**3 - 6*ka**2*kcd**6*ki*klid**
2*ligand**2*pri**2*prii + 6*ka**2*kcd**6*ki*klid**2*ligand**2*pri*prii**2 - 18*
ka**2*kcd**6*ki*klid**2*ligand**2*prii**3 + 12*ka**2*kcd**6*klid**3*ligand**2*
pri**3 - 4*ka**2*kcd**6*klid**3*ligand**2*pri**2*prii + 4*ka**2*kcd**6*klid**3*
ligand**2*pri*prii**2 - 12*ka**2*kcd**6*klid**3*ligand**2*prii**3 + 3*ka**2*kcd
**5*ki**2*klid**2*ligand**2*pri**3 - ka**2*kcd**5*ki**2*klid**2*ligand**2*pri**2
*prii + ka**2*kcd**5*ki**2*klid**2*ligand**2*pri*prii**2 - 3*ka**2*kcd**5*ki**2*
klid**2*ligand**2*prii**3 + 6*ka**2*kcd**5*ki*klid**3*ligand**2*pri**3 - 2*ka**2
*kcd**5*ki*klid**3*ligand**2*pri**2*prii + 2*ka**2*kcd**5*ki*klid**3*ligand**2*
pri*prii**2 - 6*ka**2*kcd**5*ki*klid**3*ligand**2*prii**3 + 3*ka**2*kcd**5*klid
**4*ligand**2*pri**3 - ka**2*kcd**5*klid**4*ligand**2*pri**2*prii + ka**2*kcd**5
*klid**4*ligand**2*pri*prii**2 - 3*ka**2*kcd**5*klid**4*ligand**2*prii**3 + ka*
kcd**11*ligand*pri**2 - ka*kcd**11*ligand*prii**2 + 3*ka*kcd**10*ki*ligand*pri**
2 - 3*ka*kcd**10*ki*ligand*prii**2 + 4*ka*kcd**10*klid*ligand*pri**2 - 4*ka*kcd
**10*klid*ligand*prii**2 + 3*ka*kcd**9*ki**2*ligand*pri**2 - 3*ka*kcd**9*ki**2*
ligand*prii**2 + 9*ka*kcd**9*ki*klid*ligand*pri**2 - 9*ka*kcd**9*ki*klid*ligand*
prii**2 + 6*ka*kcd**9*klid**2*ligand*pri**2 - 6*ka*kcd**9*klid**2*ligand*prii**2
 + ka*kcd**8*ki**3*ligand*pri**2 - ka*kcd**8*ki**3*ligand*prii**2 + 6*ka*kcd**8*
ki**2*klid*ligand*pri**2 - 6*ka*kcd**8*ki**2*klid*ligand*prii**2 + 9*ka*kcd**8*
ki*klid**2*ligand*pri**2 - 9*ka*kcd**8*ki*klid**2*ligand*prii**2 + 4*ka*kcd**8*
klid**3*ligand*pri**2 - 4*ka*kcd**8*klid**3*ligand*prii**2 + ka*kcd**7*ki**3*
klid*ligand*pri**2 - ka*kcd**7*ki**3*klid*ligand*prii**2 + 3*ka*kcd**7*ki**2*
klid**2*ligand*pri**2 - 3*ka*kcd**7*ki**2*klid**2*ligand*prii**2 + 3*ka*kcd**7*
ki*klid**3*ligand*pri**2 - 3*ka*kcd**7*ki*klid**3*ligand*prii**2 + ka*kcd**7*
klid**4*ligand*pri**2 - ka*kcd**7*klid**4*ligand*prii**2 > 0 or ka**5*kcd**6*
ligand**5*pri**6 - 6*ka**5*kcd**6*ligand**5*pri**5*prii + 15*ka**5*kcd**6*ligand
**5*pri**4*prii**2 - 20*ka**5*kcd**6*ligand**5*pri**3*prii**3 + 15*ka**5*kcd**6*
ligand**5*pri**2*prii**4 - 6*ka**5*kcd**6*ligand**5*pri*prii**5 + ka**5*kcd**6*
ligand**5*prii**6 + 5*ka**5*kcd**5*klid*ligand**5*pri**6 - 30*ka**5*kcd**5*klid*
ligand**5*pri**5*prii + 75*ka**5*kcd**5*klid*ligand**5*pri**4*prii**2 - 100*ka**
5*kcd**5*klid*ligand**5*pri**3*prii**3 + 75*ka**5*kcd**5*klid*ligand**5*pri**2*
prii**4 - 30*ka**5*kcd**5*klid*ligand**5*pri*prii**5 + 5*ka**5*kcd**5*klid*
ligand**5*prii**6 + 10*ka**5*kcd**4*klid**2*ligand**5*pri**6 - 60*ka**5*kcd**4*
klid**2*ligand**5*pri**5*prii + 150*ka**5*kcd**4*klid**2*ligand**5*pri**4*prii**
2 - 200*ka**5*kcd**4*klid**2*ligand**5*pri**3*prii**3 + 150*ka**5*kcd**4*klid**2
*ligand**5*pri**2*prii**4 - 60*ka**5*kcd**4*klid**2*ligand**5*pri*prii**5 + 10*
ka**5*kcd**4*klid**2*ligand**5*prii**6 + 10*ka**5*kcd**3*klid**3*ligand**5*pri**
6 - 60*ka**5*kcd**3*klid**3*ligand**5*pri**5*prii + 150*ka**5*kcd**3*klid**3*
ligand**5*pri**4*prii**2 - 200*ka**5*kcd**3*klid**3*ligand**5*pri**3*prii**3 + 
150*ka**5*kcd**3*klid**3*ligand**5*pri**2*prii**4 - 60*ka**5*kcd**3*klid**3*
ligand**5*pri*prii**5 + 10*ka**5*kcd**3*klid**3*ligand**5*prii**6 + 5*ka**5*kcd
**2*klid**4*ligand**5*pri**6 - 30*ka**5*kcd**2*klid**4*ligand**5*pri**5*prii + 
75*ka**5*kcd**2*klid**4*ligand**5*pri**4*prii**2 - 100*ka**5*kcd**2*klid**4*
ligand**5*pri**3*prii**3 + 75*ka**5*kcd**2*klid**4*ligand**5*pri**2*prii**4 - 30
*ka**5*kcd**2*klid**4*ligand**5*pri*prii**5 + 5*ka**5*kcd**2*klid**4*ligand**5*
prii**6 + ka**5*kcd*klid**5*ligand**5*pri**6 - 6*ka**5*kcd*klid**5*ligand**5*pri
**5*prii + 15*ka**5*kcd*klid**5*ligand**5*pri**4*prii**2 - 20*ka**5*kcd*klid**5*
ligand**5*pri**3*prii**3 + 15*ka**5*kcd*klid**5*ligand**5*pri**2*prii**4 - 6*ka
**5*kcd*klid**5*ligand**5*pri*prii**5 + ka**5*kcd*klid**5*ligand**5*prii**6 + 2*
ka**4*kcd**8*ligand**4*pri**5 - 4*ka**4*kcd**8*ligand**4*pri**4*prii - 4*ka**4*
kcd**8*ligand**4*pri**3*prii**2 + 16*ka**4*kcd**8*ligand**4*pri**2*prii**3 - 14*
ka**4*kcd**8*ligand**4*pri*prii**4 + 4*ka**4*kcd**8*ligand**4*prii**5 + 2*ka**4*
kcd**7*ki*ligand**4*pri**5 - 4*ka**4*kcd**7*ki*ligand**4*pri**4*prii - 4*ka**4*
kcd**7*ki*ligand**4*pri**3*prii**2 + 16*ka**4*kcd**7*ki*ligand**4*pri**2*prii**3
 - 14*ka**4*kcd**7*ki*ligand**4*pri*prii**4 + 4*ka**4*kcd**7*ki*ligand**4*prii**
5 + 10*ka**4*kcd**7*klid*ligand**4*pri**5 - 20*ka**4*kcd**7*klid*ligand**4*pri**
4*prii - 20*ka**4*kcd**7*klid*ligand**4*pri**3*prii**2 + 80*ka**4*kcd**7*klid*
ligand**4*pri**2*prii**3 - 70*ka**4*kcd**7*klid*ligand**4*pri*prii**4 + 20*ka**4
*kcd**7*klid*ligand**4*prii**5 + 8*ka**4*kcd**6*ki*klid*ligand**4*pri**5 - 16*ka
**4*kcd**6*ki*klid*ligand**4*pri**4*prii - 16*ka**4*kcd**6*ki*klid*ligand**4*pri
**3*prii**2 + 64*ka**4*kcd**6*ki*klid*ligand**4*pri**2*prii**3 - 56*ka**4*kcd**6
*ki*klid*ligand**4*pri*prii**4 + 16*ka**4*kcd**6*ki*klid*ligand**4*prii**5 + 20*
ka**4*kcd**6*klid**2*ligand**4*pri**5 - 40*ka**4*kcd**6*klid**2*ligand**4*pri**4
*prii - 40*ka**4*kcd**6*klid**2*ligand**4*pri**3*prii**2 + 160*ka**4*kcd**6*klid
**2*ligand**4*pri**2*prii**3 - 140*ka**4*kcd**6*klid**2*ligand**4*pri*prii**4 + 
40*ka**4*kcd**6*klid**2*ligand**4*prii**5 + 12*ka**4*kcd**5*ki*klid**2*ligand**4
*pri**5 - 24*ka**4*kcd**5*ki*klid**2*ligand**4*pri**4*prii - 24*ka**4*kcd**5*ki*
klid**2*ligand**4*pri**3*prii**2 + 96*ka**4*kcd**5*ki*klid**2*ligand**4*pri**2*
prii**3 - 84*ka**4*kcd**5*ki*klid**2*ligand**4*pri*prii**4 + 24*ka**4*kcd**5*ki*
klid**2*ligand**4*prii**5 + 20*ka**4*kcd**5*klid**3*ligand**4*pri**5 - 40*ka**4*
kcd**5*klid**3*ligand**4*pri**4*prii - 40*ka**4*kcd**5*klid**3*ligand**4*pri**3*
prii**2 + 160*ka**4*kcd**5*klid**3*ligand**4*pri**2*prii**3 - 140*ka**4*kcd**5*
klid**3*ligand**4*pri*prii**4 + 40*ka**4*kcd**5*klid**3*ligand**4*prii**5 + 8*ka
**4*kcd**4*ki*klid**3*ligand**4*pri**5 - 16*ka**4*kcd**4*ki*klid**3*ligand**4*
pri**4*prii - 16*ka**4*kcd**4*ki*klid**3*ligand**4*pri**3*prii**2 + 64*ka**4*kcd
**4*ki*klid**3*ligand**4*pri**2*prii**3 - 56*ka**4*kcd**4*ki*klid**3*ligand**4*
pri*prii**4 + 16*ka**4*kcd**4*ki*klid**3*ligand**4*prii**5 + 10*ka**4*kcd**4*
klid**4*ligand**4*pri**5 - 20*ka**4*kcd**4*klid**4*ligand**4*pri**4*prii - 20*ka
**4*kcd**4*klid**4*ligand**4*pri**3*prii**2 + 80*ka**4*kcd**4*klid**4*ligand**4*
pri**2*prii**3 - 70*ka**4*kcd**4*klid**4*ligand**4*pri*prii**4 + 20*ka**4*kcd**4
*klid**4*ligand**4*prii**5 + 2*ka**4*kcd**3*ki*klid**4*ligand**4*pri**5 - 4*ka**
4*kcd**3*ki*klid**4*ligand**4*pri**4*prii - 4*ka**4*kcd**3*ki*klid**4*ligand**4*
pri**3*prii**2 + 16*ka**4*kcd**3*ki*klid**4*ligand**4*pri**2*prii**3 - 14*ka**4*
kcd**3*ki*klid**4*ligand**4*pri*prii**4 + 4*ka**4*kcd**3*ki*klid**4*ligand**4*
prii**5 + 2*ka**4*kcd**3*klid**5*ligand**4*pri**5 - 4*ka**4*kcd**3*klid**5*
ligand**4*pri**4*prii - 4*ka**4*kcd**3*klid**5*ligand**4*pri**3*prii**2 + 16*ka
**4*kcd**3*klid**5*ligand**4*pri**2*prii**3 - 14*ka**4*kcd**3*klid**5*ligand**4*
pri*prii**4 + 4*ka**4*kcd**3*klid**5*ligand**4*prii**5 + 2*ka**3*kcd**10*ligand
**3*pri**3*prii + 2*ka**3*kcd**10*ligand**3*pri**2*prii**2 - 10*ka**3*kcd**10*
ligand**3*pri*prii**3 + 6*ka**3*kcd**10*ligand**3*prii**4 + 4*ka**3*kcd**9*ki*
ligand**3*pri**3*prii + 4*ka**3*kcd**9*ki*ligand**3*pri**2*prii**2 - 20*ka**3*
kcd**9*ki*ligand**3*pri*prii**3 + 12*ka**3*kcd**9*ki*ligand**3*prii**4 + 10*ka**
3*kcd**9*klid*ligand**3*pri**3*prii + 10*ka**3*kcd**9*klid*ligand**3*pri**2*prii
**2 - 50*ka**3*kcd**9*klid*ligand**3*pri*prii**3 + 30*ka**3*kcd**9*klid*ligand**
3*prii**4 + 2*ka**3*kcd**8*ki**2*ligand**3*pri**3*prii + 2*ka**3*kcd**8*ki**2*
ligand**3*pri**2*prii**2 - 10*ka**3*kcd**8*ki**2*ligand**3*pri*prii**3 + 6*ka**3
*kcd**8*ki**2*ligand**3*prii**4 + 16*ka**3*kcd**8*ki*klid*ligand**3*pri**3*prii 
+ 16*ka**3*kcd**8*ki*klid*ligand**3*pri**2*prii**2 - 80*ka**3*kcd**8*ki*klid*
ligand**3*pri*prii**3 + 48*ka**3*kcd**8*ki*klid*ligand**3*prii**4 + 20*ka**3*kcd
**8*klid**2*ligand**3*pri**3*prii + 20*ka**3*kcd**8*klid**2*ligand**3*pri**2*
prii**2 - 100*ka**3*kcd**8*klid**2*ligand**3*pri*prii**3 + 60*ka**3*kcd**8*klid
**2*ligand**3*prii**4 + 6*ka**3*kcd**7*ki**2*klid*ligand**3*pri**3*prii + 6*ka**
3*kcd**7*ki**2*klid*ligand**3*pri**2*prii**2 - 30*ka**3*kcd**7*ki**2*klid*ligand
**3*pri*prii**3 + 18*ka**3*kcd**7*ki**2*klid*ligand**3*prii**4 + 24*ka**3*kcd**7
*ki*klid**2*ligand**3*pri**3*prii + 24*ka**3*kcd**7*ki*klid**2*ligand**3*pri**2*
prii**2 - 120*ka**3*kcd**7*ki*klid**2*ligand**3*pri*prii**3 + 72*ka**3*kcd**7*ki
*klid**2*ligand**3*prii**4 + 20*ka**3*kcd**7*klid**3*ligand**3*pri**3*prii + 20*
ka**3*kcd**7*klid**3*ligand**3*pri**2*prii**2 - 100*ka**3*kcd**7*klid**3*ligand
**3*pri*prii**3 + 60*ka**3*kcd**7*klid**3*ligand**3*prii**4 + 6*ka**3*kcd**6*ki
**2*klid**2*ligand**3*pri**3*prii + 6*ka**3*kcd**6*ki**2*klid**2*ligand**3*pri**
2*prii**2 - 30*ka**3*kcd**6*ki**2*klid**2*ligand**3*pri*prii**3 + 18*ka**3*kcd**
6*ki**2*klid**2*ligand**3*prii**4 + 16*ka**3*kcd**6*ki*klid**3*ligand**3*pri**3*
prii + 16*ka**3*kcd**6*ki*klid**3*ligand**3*pri**2*prii**2 - 80*ka**3*kcd**6*ki*
klid**3*ligand**3*pri*prii**3 + 48*ka**3*kcd**6*ki*klid**3*ligand**3*prii**4 + 
10*ka**3*kcd**6*klid**4*ligand**3*pri**3*prii + 10*ka**3*kcd**6*klid**4*ligand**
3*pri**2*prii**2 - 50*ka**3*kcd**6*klid**4*ligand**3*pri*prii**3 + 30*ka**3*kcd
**6*klid**4*ligand**3*prii**4 + 2*ka**3*kcd**5*ki**2*klid**3*ligand**3*pri**3*
prii + 2*ka**3*kcd**5*ki**2*klid**3*ligand**3*pri**2*prii**2 - 10*ka**3*kcd**5*
ki**2*klid**3*ligand**3*pri*prii**3 + 6*ka**3*kcd**5*ki**2*klid**3*ligand**3*
prii**4 + 4*ka**3*kcd**5*ki*klid**4*ligand**3*pri**3*prii + 4*ka**3*kcd**5*ki*
klid**4*ligand**3*pri**2*prii**2 - 20*ka**3*kcd**5*ki*klid**4*ligand**3*pri*prii
**3 + 12*ka**3*kcd**5*ki*klid**4*ligand**3*prii**4 + 2*ka**3*kcd**5*klid**5*
ligand**3*pri**3*prii + 2*ka**3*kcd**5*klid**5*ligand**3*pri**2*prii**2 - 10*ka
**3*kcd**5*klid**5*ligand**3*pri*prii**3 + 6*ka**3*kcd**5*klid**5*ligand**3*prii
**4 - 2*ka**2*kcd**12*ligand**2*pri**3 - 2*ka**2*kcd**12*ligand**2*pri*prii**2 +
 4*ka**2*kcd**12*ligand**2*prii**3 - 6*ka**2*kcd**11*ki*ligand**2*pri**3 - 6*ka
**2*kcd**11*ki*ligand**2*pri*prii**2 + 12*ka**2*kcd**11*ki*ligand**2*prii**3 - 
10*ka**2*kcd**11*klid*ligand**2*pri**3 - 10*ka**2*kcd**11*klid*ligand**2*pri*
prii**2 + 20*ka**2*kcd**11*klid*ligand**2*prii**3 - 6*ka**2*kcd**10*ki**2*ligand
**2*pri**3 - 6*ka**2*kcd**10*ki**2*ligand**2*pri*prii**2 + 12*ka**2*kcd**10*ki**
2*ligand**2*prii**3 - 24*ka**2*kcd**10*ki*klid*ligand**2*pri**3 - 24*ka**2*kcd**
10*ki*klid*ligand**2*pri*prii**2 + 48*ka**2*kcd**10*ki*klid*ligand**2*prii**3 - 
20*ka**2*kcd**10*klid**2*ligand**2*pri**3 - 20*ka**2*kcd**10*klid**2*ligand**2*
pri*prii**2 + 40*ka**2*kcd**10*klid**2*ligand**2*prii**3 - 2*ka**2*kcd**9*ki**3*
ligand**2*pri**3 - 2*ka**2*kcd**9*ki**3*ligand**2*pri*prii**2 + 4*ka**2*kcd**9*
ki**3*ligand**2*prii**3 - 18*ka**2*kcd**9*ki**2*klid*ligand**2*pri**3 - 18*ka**2
*kcd**9*ki**2*klid*ligand**2*pri*prii**2 + 36*ka**2*kcd**9*ki**2*klid*ligand**2*
prii**3 - 36*ka**2*kcd**9*ki*klid**2*ligand**2*pri**3 - 36*ka**2*kcd**9*ki*klid
**2*ligand**2*pri*prii**2 + 72*ka**2*kcd**9*ki*klid**2*ligand**2*prii**3 - 20*ka
**2*kcd**9*klid**3*ligand**2*pri**3 - 20*ka**2*kcd**9*klid**3*ligand**2*pri*prii
**2 + 40*ka**2*kcd**9*klid**3*ligand**2*prii**3 - 4*ka**2*kcd**8*ki**3*klid*
ligand**2*pri**3 - 4*ka**2*kcd**8*ki**3*klid*ligand**2*pri*prii**2 + 8*ka**2*kcd
**8*ki**3*klid*ligand**2*prii**3 - 18*ka**2*kcd**8*ki**2*klid**2*ligand**2*pri**
3 - 18*ka**2*kcd**8*ki**2*klid**2*ligand**2*pri*prii**2 + 36*ka**2*kcd**8*ki**2*
klid**2*ligand**2*prii**3 - 24*ka**2*kcd**8*ki*klid**3*ligand**2*pri**3 - 24*ka
**2*kcd**8*ki*klid**3*ligand**2*pri*prii**2 + 48*ka**2*kcd**8*ki*klid**3*ligand
**2*prii**3 - 10*ka**2*kcd**8*klid**4*ligand**2*pri**3 - 10*ka**2*kcd**8*klid**4
*ligand**2*pri*prii**2 + 20*ka**2*kcd**8*klid**4*ligand**2*prii**3 - 2*ka**2*kcd
**7*ki**3*klid**2*ligand**2*pri**3 - 2*ka**2*kcd**7*ki**3*klid**2*ligand**2*pri*
prii**2 + 4*ka**2*kcd**7*ki**3*klid**2*ligand**2*prii**3 - 6*ka**2*kcd**7*ki**2*
klid**3*ligand**2*pri**3 - 6*ka**2*kcd**7*ki**2*klid**3*ligand**2*pri*prii**2 + 
12*ka**2*kcd**7*ki**2*klid**3*ligand**2*prii**3 - 6*ka**2*kcd**7*ki*klid**4*
ligand**2*pri**3 - 6*ka**2*kcd**7*ki*klid**4*ligand**2*pri*prii**2 + 12*ka**2*
kcd**7*ki*klid**4*ligand**2*prii**3 - 2*ka**2*kcd**7*klid**5*ligand**2*pri**3 - 
2*ka**2*kcd**7*klid**5*ligand**2*pri*prii**2 + 4*ka**2*kcd**7*klid**5*ligand**2*
prii**3 - ka*kcd**14*ligand*pri**2 + ka*kcd**14*ligand*prii**2 - 4*ka*kcd**13*ki
*ligand*pri**2 + 4*ka*kcd**13*ki*ligand*prii**2 - 5*ka*kcd**13*klid*ligand*pri**
2 + 5*ka*kcd**13*klid*ligand*prii**2 - 6*ka*kcd**12*ki**2*ligand*pri**2 + 6*ka*
kcd**12*ki**2*ligand*prii**2 - 16*ka*kcd**12*ki*klid*ligand*pri**2 + 16*ka*kcd**
12*ki*klid*ligand*prii**2 - 10*ka*kcd**12*klid**2*ligand*pri**2 + 10*ka*kcd**12*
klid**2*ligand*prii**2 - 4*ka*kcd**11*ki**3*ligand*pri**2 + 4*ka*kcd**11*ki**3*
ligand*prii**2 - 18*ka*kcd**11*ki**2*klid*ligand*pri**2 + 18*ka*kcd**11*ki**2*
klid*ligand*prii**2 - 24*ka*kcd**11*ki*klid**2*ligand*pri**2 + 24*ka*kcd**11*ki*
klid**2*ligand*prii**2 - 10*ka*kcd**11*klid**3*ligand*pri**2 + 10*ka*kcd**11*
klid**3*ligand*prii**2 - ka*kcd**10*ki**4*ligand*pri**2 + ka*kcd**10*ki**4*
ligand*prii**2 - 8*ka*kcd**10*ki**3*klid*ligand*pri**2 + 8*ka*kcd**10*ki**3*klid
*ligand*prii**2 - 18*ka*kcd**10*ki**2*klid**2*ligand*pri**2 + 18*ka*kcd**10*ki**
2*klid**2*ligand*prii**2 - 16*ka*kcd**10*ki*klid**3*ligand*pri**2 + 16*ka*kcd**
10*ki*klid**3*ligand*prii**2 - 5*ka*kcd**10*klid**4*ligand*pri**2 + 5*ka*kcd**10
*klid**4*ligand*prii**2 - ka*kcd**9*ki**4*klid*ligand*pri**2 + ka*kcd**9*ki**4*
klid*ligand*prii**2 - 4*ka*kcd**9*ki**3*klid**2*ligand*pri**2 + 4*ka*kcd**9*ki**
3*klid**2*ligand*prii**2 - 6*ka*kcd**9*ki**2*klid**3*ligand*pri**2 + 6*ka*kcd**9
*ki**2*klid**3*ligand*prii**2 - 4*ka*kcd**9*ki*klid**4*ligand*pri**2 + 4*ka*kcd
**9*ki*klid**4*ligand*prii**2 - ka*kcd**9*klid**5*ligand*pri**2 + ka*kcd**9*klid
**5*ligand*prii**2 >= 0) or (ka**2*kcd**3*ligand**2*pri - ka**2*kcd**3*ligand**2
*prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*kcd**2*klid*ligand**2*prii +
 ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2*ligand**2*prii - ka*kcd**5*
ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*ligand - ka*kcd**3*ki*klid*
ligand - ka*kcd**3*klid**2*ligand > 0 or ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3
*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*ligand**3*prii**2 + 3*ka**3*kcd**3*
klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*pri*prii + 3*ka**3*kcd**3*
klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**
2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*ligand**3*prii**2 + ka**3*
kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*ligand**3*pri*prii + ka**3*
kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd**6*
ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka**2*kcd**5*ki*ligand**2*
prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**5*klid*ligand**2*prii + 
4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki*klid*ligand**2*prii + 6
*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2*kcd**4*klid**2*ligand**2*prii + 2*
ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka**2*kcd**3*ki*klid**2*ligand**2*prii
 + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd**3*klid**3*ligand**2*prii 
+ ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6
*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd
**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand + ka*kcd**5*klid**3*ligand
 >= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii +
 ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3
*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka
**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4
*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri
**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*
ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**
2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 +
 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri
**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*
ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid
**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid
**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*pri*prii**2 + ka**3*klid
**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*prii + ka**3*klid**4*
ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2*ka**2*kcd**6*ligand
**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*
pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*
pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**
2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*
ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*
klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**
2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*
pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*
ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki
**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii +
 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**
2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*
ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd
**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*
pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*
ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*
ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*
pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri >= 0) and
 (ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd
**4*ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*
klid*ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2
*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*
kcd**2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*
kcd*klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*
kcd**6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand
**2*pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri +
 6*ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*
ka**2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*
ka**2*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 
2*ka**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri 
+ 2*ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*
ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*
ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*
ki*klid**2*ligand + ka*kcd**5*klid**3*ligand >= 0 or ka**3*kcd**4*ligand**3*pri
**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 
+ ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + 
ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8
*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*
prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*
ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*
kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii 
+ 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**
3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2
*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid
**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki
*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*
klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4
*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*
ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand
**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**
2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand
**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*
ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*
klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*
kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*
prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*
ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*
klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*
ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand
**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid
**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*
ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd
**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*
ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*
ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki
**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid
**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0)) and (ka**2*kcd**2*ligand**2
*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2
*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2
*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*
ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 
2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii
 + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*
klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*
pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + 
kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0 or ka**2*kcd**3*ligand**2*
pri - ka**2*kcd**3*ligand**2*prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*
kcd**2*klid*ligand**2*prii + ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2
*ligand**2*prii - ka*kcd**5*ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*
ligand - ka*kcd**3*ki*klid*ligand - ka*kcd**3*klid**2*ligand <= 0 and ka**3*kcd
**4*ligand**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*
ligand**3*pri*prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*
ligand**3*pri**2*prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*
klid*ligand**3*pri**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd
**3*klid*ligand**3*pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka
**3*kcd**2*ki*klid*ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*
prii**2 + 6*ka**3*kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*
ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*
kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii +
 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*
pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand
**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand
**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand
**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri
*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii +
 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*
ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*
ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 
12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri
*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*
ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3
*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 
12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2
*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2
*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**
2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid
*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*
ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*
klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand
*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 
3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0 or ka**3*
kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*
ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*
ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid
**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**
2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*
klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**
6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*
pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*
ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**
2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2
*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka
**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*
ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand +
 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand +
 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid
**2*ligand + ka*kcd**5*klid**3*ligand <= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2
*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3
*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*
kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3
*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 +
 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri
**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2
*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd
**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*
ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*
pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand
**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*
ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*
ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand
**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2
*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2
 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 +
 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 
+ 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*
pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*
ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*
ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*
ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*
pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*
ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd
**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**
2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand
**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 
3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*
ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + 
ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*
klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*
ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*
ligand*pri + ka*kcd**4*klid**4*ligand*pri >= 0) and (ka**2*kcd**2*ligand**2*pri
**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka
**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*
kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*
ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 
2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii
 + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*
klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*
pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + 
kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0 or ka**2*kcd**3*ligand**2*
pri - ka**2*kcd**3*ligand**2*prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*
kcd**2*klid*ligand**2*prii + ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2
*ligand**2*prii - ka*kcd**5*ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*
ligand - ka*kcd**3*ki*klid*ligand - ka*kcd**3*klid**2*ligand >= 0 and ka**3*kcd
**4*ligand**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*
ligand**3*pri*prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*
ligand**3*pri**2*prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*
klid*ligand**3*pri**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd
**3*klid*ligand**3*pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka
**3*kcd**2*ki*klid*ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*
prii**2 + 6*ka**3*kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*
ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*
kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii +
 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*
pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand
**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand
**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand
**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri
*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii +
 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*
ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*
ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 
12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri
*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*
ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3
*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 
12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2
*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2
*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**
2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid
*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*
ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*
klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand
*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 
3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0 or ka**3*
kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*
ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*
ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid
**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**
2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*
klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**
6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*
pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*
ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**
2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2
*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka
**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*
ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand +
 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand +
 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid
**2*ligand + ka*kcd**5*klid**3*ligand <= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2
*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3
*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*
kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3
*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 +
 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri
**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2
*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd
**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*
ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*
pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand
**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*
ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*
ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand
**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2
*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2
 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 +
 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 
+ 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*
pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*
ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*
ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*
ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*
pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*
ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd
**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**
2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand
**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 
3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*
ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + 
ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*
klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*
ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*
ligand*pri + ka*kcd**4*klid**4*ligand*pri >= 0) and (ka**2*kcd**2*ligand**2*pri
**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*ligand**2*prii**2 + 2*ka
**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand**2*pri*prii + 2*ka**2*
kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri**2 - 2*ka**2*klid**2*
ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*ka*kcd**4*ligand*pri + 
2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*ka*kcd**3*ki*ligand*prii
 + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand*prii + 2*ka*kcd**2*ki*
klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*kcd**2*klid**2*ligand*
pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*ki + 2*kcd**5*klid + 
kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0 or (ka**2*kcd**3*ligand**2*
pri - ka**2*kcd**3*ligand**2*prii + 2*ka**2*kcd**2*klid*ligand**2*pri - 2*ka**2*
kcd**2*klid*ligand**2*prii + ka**2*kcd*klid**2*ligand**2*pri - ka**2*kcd*klid**2
*ligand**2*prii - ka*kcd**5*ligand - ka*kcd**4*ki*ligand - 2*ka*kcd**4*klid*
ligand - ka*kcd**3*ki*klid*ligand - ka*kcd**3*klid**2*ligand < 0 or ka**3*kcd**4
*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*ligand**3*
prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*
pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand
**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*
ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*
ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**6*ligand
**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka
**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**
5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki
*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2*kcd**4*
klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka**2*kcd**
3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd
**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd
**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd
**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand
 + ka*kcd**5*klid**3*ligand >= 0 and ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd
**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki
*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*
ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*
klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3
*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii 
+ 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**
3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**
2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*
ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 
+ 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*
prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*
pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*
pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*
prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2
*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*
kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*
kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2
*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12
*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri
**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*
ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**
3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 
8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*
kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 +
 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*
ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*
ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*
ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*
pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*
kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*
klid**4*ligand*pri >= 0) and (ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*
ligand**3*pri*prii + ka**3*kcd**4*ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand
**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand
**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*
ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**
3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*
ligand**3*prii**2 + 2*ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii
 + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*
kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*
ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*
klid**2*ligand**2*pri + 6*ka**2*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*
ki*klid**2*ligand**2*pri + 2*ka**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*
kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8
*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*
ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki
**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand + ka*kcd**5*klid**3*ligand >= 0 
or ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*
kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3
*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd
**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*
kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*
ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*
pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*
ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*
kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii +
 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*
pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand
**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand
**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand
**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri
*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii +
 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*
ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*
ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 
12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri
*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*
ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3
*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 
12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2
*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2
*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**
2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid
*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*
ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*
klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand
*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 
3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri <= 0)) and (ka
**2*kcd**2*ligand**2*pri**2 - 2*ka**2*kcd**2*ligand**2*pri*prii + ka**2*kcd**2*
ligand**2*prii**2 + 2*ka**2*kcd*klid*ligand**2*pri**2 - 4*ka**2*kcd*klid*ligand
**2*pri*prii + 2*ka**2*kcd*klid*ligand**2*prii**2 + ka**2*klid**2*ligand**2*pri
**2 - 2*ka**2*klid**2*ligand**2*pri*prii + ka**2*klid**2*ligand**2*prii**2 + 2*
ka*kcd**4*ligand*pri + 2*ka*kcd**4*ligand*prii + 2*ka*kcd**3*ki*ligand*pri + 2*
ka*kcd**3*ki*ligand*prii + 4*ka*kcd**3*klid*ligand*pri + 4*ka*kcd**3*klid*ligand
*prii + 2*ka*kcd**2*ki*klid*ligand*pri + 2*ka*kcd**2*ki*klid*ligand*prii + 2*ka*
kcd**2*klid**2*ligand*pri + 2*ka*kcd**2*klid**2*ligand*prii + kcd**6 + 2*kcd**5*
ki + 2*kcd**5*klid + kcd**4*ki**2 + 2*kcd**4*ki*klid + kcd**4*klid**2 < 0 or (ka
**2*kcd**3*ligand**2*pri - ka**2*kcd**3*ligand**2*prii + 2*ka**2*kcd**2*klid*
ligand**2*pri - 2*ka**2*kcd**2*klid*ligand**2*prii + ka**2*kcd*klid**2*ligand**2
*pri - ka**2*kcd*klid**2*ligand**2*prii - ka*kcd**5*ligand - ka*kcd**4*ki*ligand
 - 2*ka*kcd**4*klid*ligand - ka*kcd**3*ki*klid*ligand - ka*kcd**3*klid**2*ligand
 > 0 or ka**3*kcd**4*ligand**3*pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**
3*kcd**4*ligand**3*prii**2 + 3*ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd
**3*klid*ligand**3*pri*prii + 3*ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*
kcd**2*klid**2*ligand**3*pri**2 - 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*
ka**3*kcd**2*klid**2*ligand**3*prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*
ka**3*kcd*klid**3*ligand**3*pri*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*
ka**2*kcd**6*ligand**2*pri + 2*ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*
ligand**2*pri + 2*ka**2*kcd**5*ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2
*pri + 6*ka**2*kcd**5*klid*ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri
 + 4*ka**2*kcd**4*ki*klid*ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri 
+ 6*ka**2*kcd**4*klid**2*ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*
pri + 2*ka**2*kcd**3*ki*klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**
2*pri + 2*ka**2*kcd**3*klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*
ki*ligand + 3*ka*kcd**7*klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*
klid*ligand + 3*ka*kcd**6*klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*
kcd**5*ki*klid**2*ligand + ka*kcd**5*klid**3*ligand >= 0 and ka**3*kcd**4*ligand
**3*pri**3 - 2*ka**3*kcd**4*ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*
prii**2 + ka**3*kcd**3*ki*ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*
prii + ka**3*kcd**3*ki*ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri
**3 - 8*ka**3*kcd**3*klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*
pri*prii**2 + 3*ka**3*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*
ligand**3*pri**2*prii + 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*
kcd**2*klid**2*ligand**3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii 
+ 6*ka**3*kcd**2*klid**2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**
3*pri**3 - 6*ka**3*kcd*ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2
*ligand**3*pri*prii**2 + 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid
**3*ligand**3*pri**2*prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki
*klid**3*ligand**3*pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*
klid**3*ligand**3*pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4
*ligand**3*pri**2*prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*
ligand**2*pri**2 + 2*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand
**2*pri**2 + 4*ka**2*kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**
2*pri**2 + 8*ka**2*kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand
**2*pri**2 + 2*ka**2*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*
ligand**2*pri**2 + 12*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*
klid**2*ligand**2*pri**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*
kcd**3*ki**2*klid*ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*
prii + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*
ligand**2*pri*prii + 8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*
klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*
ka**2*kcd**2*ki**2*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand
**2*pri**2 + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid
**4*ligand**2*pri**2 + 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*
ligand*pri + 3*ka*kcd**7*ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd
**6*ki**2*ligand*pri + 9*ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*
ligand*pri + ka*kcd**5*ki**3*ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*
ka*kcd**5*ki*klid**2*ligand*pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki
**3*klid*ligand*pri + 3*ka*kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid
**3*ligand*pri + ka*kcd**4*klid**4*ligand*pri >= 0) and (ka**3*kcd**4*ligand**3*
pri**2 - 2*ka**3*kcd**4*ligand**3*pri*prii + ka**3*kcd**4*ligand**3*prii**2 + 3*
ka**3*kcd**3*klid*ligand**3*pri**2 - 6*ka**3*kcd**3*klid*ligand**3*pri*prii + 3*
ka**3*kcd**3*klid*ligand**3*prii**2 + 3*ka**3*kcd**2*klid**2*ligand**3*pri**2 - 
6*ka**3*kcd**2*klid**2*ligand**3*pri*prii + 3*ka**3*kcd**2*klid**2*ligand**3*
prii**2 + ka**3*kcd*klid**3*ligand**3*pri**2 - 2*ka**3*kcd*klid**3*ligand**3*pri
*prii + ka**3*kcd*klid**3*ligand**3*prii**2 + 2*ka**2*kcd**6*ligand**2*pri + 2*
ka**2*kcd**6*ligand**2*prii + 2*ka**2*kcd**5*ki*ligand**2*pri + 2*ka**2*kcd**5*
ki*ligand**2*prii + 6*ka**2*kcd**5*klid*ligand**2*pri + 6*ka**2*kcd**5*klid*
ligand**2*prii + 4*ka**2*kcd**4*ki*klid*ligand**2*pri + 4*ka**2*kcd**4*ki*klid*
ligand**2*prii + 6*ka**2*kcd**4*klid**2*ligand**2*pri + 6*ka**2*kcd**4*klid**2*
ligand**2*prii + 2*ka**2*kcd**3*ki*klid**2*ligand**2*pri + 2*ka**2*kcd**3*ki*
klid**2*ligand**2*prii + 2*ka**2*kcd**3*klid**3*ligand**2*pri + 2*ka**2*kcd**3*
klid**3*ligand**2*prii + ka*kcd**8*ligand + 2*ka*kcd**7*ki*ligand + 3*ka*kcd**7*
klid*ligand + ka*kcd**6*ki**2*ligand + 4*ka*kcd**6*ki*klid*ligand + 3*ka*kcd**6*
klid**2*ligand + ka*kcd**5*ki**2*klid*ligand + 2*ka*kcd**5*ki*klid**2*ligand + 
ka*kcd**5*klid**3*ligand >= 0 or ka**3*kcd**4*ligand**3*pri**3 - 2*ka**3*kcd**4*
ligand**3*pri**2*prii + ka**3*kcd**4*ligand**3*pri*prii**2 + ka**3*kcd**3*ki*
ligand**3*pri**3 - 2*ka**3*kcd**3*ki*ligand**3*pri**2*prii + ka**3*kcd**3*ki*
ligand**3*pri*prii**2 + 4*ka**3*kcd**3*klid*ligand**3*pri**3 - 8*ka**3*kcd**3*
klid*ligand**3*pri**2*prii + 4*ka**3*kcd**3*klid*ligand**3*pri*prii**2 + 3*ka**3
*kcd**2*ki*klid*ligand**3*pri**3 - 6*ka**3*kcd**2*ki*klid*ligand**3*pri**2*prii 
+ 3*ka**3*kcd**2*ki*klid*ligand**3*pri*prii**2 + 6*ka**3*kcd**2*klid**2*ligand**
3*pri**3 - 12*ka**3*kcd**2*klid**2*ligand**3*pri**2*prii + 6*ka**3*kcd**2*klid**
2*ligand**3*pri*prii**2 + 3*ka**3*kcd*ki*klid**2*ligand**3*pri**3 - 6*ka**3*kcd*
ki*klid**2*ligand**3*pri**2*prii + 3*ka**3*kcd*ki*klid**2*ligand**3*pri*prii**2 
+ 4*ka**3*kcd*klid**3*ligand**3*pri**3 - 8*ka**3*kcd*klid**3*ligand**3*pri**2*
prii + 4*ka**3*kcd*klid**3*ligand**3*pri*prii**2 + ka**3*ki*klid**3*ligand**3*
pri**3 - 2*ka**3*ki*klid**3*ligand**3*pri**2*prii + ka**3*ki*klid**3*ligand**3*
pri*prii**2 + ka**3*klid**4*ligand**3*pri**3 - 2*ka**3*klid**4*ligand**3*pri**2*
prii + ka**3*klid**4*ligand**3*pri*prii**2 + 2*ka**2*kcd**6*ligand**2*pri**2 + 2
*ka**2*kcd**6*ligand**2*pri*prii + 4*ka**2*kcd**5*ki*ligand**2*pri**2 + 4*ka**2*
kcd**5*ki*ligand**2*pri*prii + 8*ka**2*kcd**5*klid*ligand**2*pri**2 + 8*ka**2*
kcd**5*klid*ligand**2*pri*prii + 2*ka**2*kcd**4*ki**2*ligand**2*pri**2 + 2*ka**2
*kcd**4*ki**2*ligand**2*pri*prii + 12*ka**2*kcd**4*ki*klid*ligand**2*pri**2 + 12
*ka**2*kcd**4*ki*klid*ligand**2*pri*prii + 12*ka**2*kcd**4*klid**2*ligand**2*pri
**2 + 12*ka**2*kcd**4*klid**2*ligand**2*pri*prii + 4*ka**2*kcd**3*ki**2*klid*
ligand**2*pri**2 + 4*ka**2*kcd**3*ki**2*klid*ligand**2*pri*prii + 12*ka**2*kcd**
3*ki*klid**2*ligand**2*pri**2 + 12*ka**2*kcd**3*ki*klid**2*ligand**2*pri*prii + 
8*ka**2*kcd**3*klid**3*ligand**2*pri**2 + 8*ka**2*kcd**3*klid**3*ligand**2*pri*
prii + 2*ka**2*kcd**2*ki**2*klid**2*ligand**2*pri**2 + 2*ka**2*kcd**2*ki**2*klid
**2*ligand**2*pri*prii + 4*ka**2*kcd**2*ki*klid**3*ligand**2*pri**2 + 4*ka**2*
kcd**2*ki*klid**3*ligand**2*pri*prii + 2*ka**2*kcd**2*klid**4*ligand**2*pri**2 +
 2*ka**2*kcd**2*klid**4*ligand**2*pri*prii + ka*kcd**8*ligand*pri + 3*ka*kcd**7*
ki*ligand*pri + 4*ka*kcd**7*klid*ligand*pri + 3*ka*kcd**6*ki**2*ligand*pri + 9*
ka*kcd**6*ki*klid*ligand*pri + 6*ka*kcd**6*klid**2*ligand*pri + ka*kcd**5*ki**3*
ligand*pri + 6*ka*kcd**5*ki**2*klid*ligand*pri + 9*ka*kcd**5*ki*klid**2*ligand*
pri + 4*ka*kcd**5*klid**3*ligand*pri + ka*kcd**4*ki**3*klid*ligand*pri + 3*ka*
kcd**4*ki**2*klid**2*ligand*pri + 3*ka*kcd**4*ki*klid**3*ligand*pri + ka*kcd**4*
klid**4*ligand*pri <= 0))$

Time: 4540 ms


19: phi3_ := qesimpl(w, pos);
phi3_ := false$

Time: 16700 ms


20: 
20: coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);
coset := false$

Time: 0 ms


21: 
21: phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);
phi4 := ki - kr = 0 and ka*ligand - kcd - ki - klid = 0 and ka*ligand + kcd + ki
 - 2*kr - prii = 0 and ka*ligand + kcd + ki - 2*kr - pri = 0$

Time: 0 ms


22: 
22: group := rlgsn(coset and phi4, form=dnf);
group := false$

Time: 0 ms


23: 
23: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 0 ms


24: 
24: lisp date!-and!-time();
"21-May-2021 17:15:11"

Time: 0 ms


25: 
25: end;
Time: 0 ms


26: 
Time: 0 ms

27: 
Time: 0 ms

28: 
Time: 0 ms

29: 
Time: 0 ms

30: 
*** End-of-file read 

Quitting

tgf-beta.sh exiting normally


==> anc/TGF-beta/2021-05-21/tgf-beta.time <==
	Command being timed: "redpsl"
	User time (seconds): 22.27
	System time (seconds): 4.02
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:26.46
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 18404552
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 4613117
	Voluntary context switches: 974
	Involuntary context switches: 2561
	Swaps: 0
	File system inputs: 8
	File system outputs: 440
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/TGF-beta/Makefile <==
TIMEOUT=21600

all:
	parallel --joblog make.log ./tgf-beta.sh ${TIMEOUT} ::: 1

pack:
	d=$(shell date -Idate);\
	mkdir $${d} && mv *.log *.time $${d}

repack:
	d=$(shell date -Idate);\
	rm -rf $${d};\
	mkdir $${d} && mv *.log *.time $${d}

clean:
	rm -f *.log *.time


==> anc/TGF-beta/tgf-beta.red <==
on echo;
off nat;

lisp date!-and!-time();

lisp getpid();

symbolic (infile "../../Code/real.red" where !*output=nil);

on time;

kl := {ka, kcd, ki, klid, kr, ligand, pri, prii}$
xl := {
   x1, x2, x3, x4, x5, x6}$
fl := {
  - ka*ligand*x1*x2 - kcd*x1 - ki*x1 + kr*x4 + kr*x5 + pri,
  - ka*ligand*x1*x2 - kcd*x2 - ki*x2 + kr*x4 + kr*x6 + prii,
  ka*ligand*x1*x2 - kcd*x3 - ki*x3 - klid*x3,
  ki*x3 - kr*x4,
  ki*x1 - kr*x5,
  ki*x2 - kr*x6}$
 
pos := for each k in kl collect k > 0$

% Non-emptyness of V_k^*:
phi1 := varietyStarIsNotEmpty(xl, fl, pos);
w := rlqea(phi1, pos);
phi1_ := qesimpl(for each case in w mkor first case, pos);

% Shifted completeness under inverses:
phi2 := varietyStarIsCosetInv(xl, fl, pos);
w :=  rlqe(phi2, pos);
phi2_ := qesimpl(w, pos);

% Shifted completeness under multiplication:
phi3 := varietyStarIsCosetMult(xl, fl, pos);
w := rlqe(phi3, pos);
phi3_ := qesimpl(w, pos);

coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);

phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);

group := rlgsn(coset and phi4, form=dnf);

rlabout();

lisp date!-and!-time();

end;


==> anc/TGF-beta/tgf-beta.sh <==
#!/bin/bash

if [ $# -ne 2 ]; then
    echo "usage: $0 timeout 1"
    exit 2
else
    export timeout="$1"
fi

bn=$(basename $0 .sh)

(ulimit -t $timeout
 /bin/time -v -o $bn.time redpsl < $bn.red
 exit $?) &> $bn.log

xs=$?

case $xs in
    0) printf "\n$bn.sh exiting normally\n"\
	    >> $bn.log
       ;;
    *) if [ $xs -gt 127 ]; then
	   printf "\n$bn.sh caught signal %s\n"\
		  SIG$(kill -l $(expr $xs - 128))\
		  >> $bn.log
       else
	   printf "\n$bn.sh exiting with exit code %s\n"\
		  $xs\
		>> $bn.log
       fi
esac

exit $xs


==> anc/Triangle/2021-05-20/make.log <==
Seq	Host	Starttime	JobRuntime	Send	Receive	Exitval	Signal	Command
1	:	1621512702.951	     0.845	0	0	0	0	./triangle.sh 21600 1


==> anc/Triangle/2021-05-20/triangle.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:11:43"


4: lisp getpid();
109457


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: 
6: on rlqegsd, time;
Time: 90 ms


7: 
7: kl := {k12, k13, k21, k23, K31, K32}$
Time: 0 ms


8: xl := {x1, x2}$
Time: 0 ms


9: fl := {(-2*k12-k13)*x1^2+(2*k21+k23)*x2^2+(k31-k32)*x1*x2}$
Time: 0 ms


10: 
10: pos := for each k in kl collect k > 0$
Time: 0 ms


11: 
11: % Non-emptyness of V_k^*:
11: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,x2 <> 0 and x1 <> 0 and 2*k12*x1**2 + k13*x1**2 - 2*k21*x2**
2 - k23*x2**2 - k31*x1*x2 + k32*x1*x2 = 0))$

Time: 0 ms


12: w := rlqea(phi1, pos);
w := {{16*k12*k21 + 8*k12*k23 + 8*k13*k21 + 4*k13*k23 + k31**2 - 2*k31*k32 + k32
**2 >= 0,
{x1 = -1,
x2 = ( - sqrt(16*k12*k21 + 8*k12*k23 + 8*k13*k21 + 4*k13*k23 + k31**2 - 2*k31*
k32 + k32**2) + k31 - k32)/(4*k21 + 2*k23)}},
{16*k12*k21 + 8*k12*k23 + 8*k13*k21 + 4*k13*k23 + k31**2 - 2*k31*k32 + k32**2 >=
 0,
{x1 = 1,
x2 = ( - sqrt(16*k12*k21 + 8*k12*k23 + 8*k13*k21 + 4*k13*k23 + k31**2 - 2*k31*
k32 + k32**2) - k31 + k32)/(4*k21 + 2*k23)}}}$

Time: 10 ms


13: phi1_ := qesimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 0 ms


14: 
14: % Shifted completeness under inverses:
14: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(x1,all(x2,(x2 <> 0 and x1 <> 0 and g2 <> 0 and g1 <> 0
) and 2*g1**2*k12 + g1**2*k13 - g1*g2*k31 + g1*g2*k32 - 2*g2**2*k21 - g2**2*k23 
= 0 and 2*g1**2*k12*x1**2 + g1**2*k13*x1**2 - g1*g2*k31*x1*x2 + g1*g2*k32*x1*x2 
- 2*g2**2*k21*x2**2 - g2**2*k23*x2**2 = 0 impl 2*g1**2*k12*x2**2 + g1**2*k13*x2
**2 - g1*g2*k31*x1*x2 + g1*g2*k32*x1*x2 - 2*g2**2*k21*x1**2 - g2**2*k23*x1**2 = 
0))))$

Time: 0 ms


15: w := rlqe(phi2, pos);
w := k31 - k32 = 0 or 16*k12*k21 + 8*k12*k23 + 8*k13*k21 + 4*k13*k23 + k31**2 - 
2*k31*k32 + k32**2 <= 0$

Time: 30 ms


16: phi2_ := qesimpl(w, pos);
phi2_ := k31 - k32 = 0$

Time: 0 ms


17: 
17: % Shifted completeness under multiplication:
17: phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3 := all(g1,all(g2,all(x1,all(x2,all(y1,all(y2,(y2 <> 0 and y1 <> 0 and x2 <>
 0 and x1 <> 0 and g2 <> 0 and g1 <> 0) and 2*g1**2*k12 + g1**2*k13 - g1*g2*k31 
+ g1*g2*k32 - 2*g2**2*k21 - g2**2*k23 = 0 and 2*g1**2*k12*x1**2 + g1**2*k13*x1**
2 - g1*g2*k31*x1*x2 + g1*g2*k32*x1*x2 - 2*g2**2*k21*x2**2 - g2**2*k23*x2**2 = 0 
and 2*g1**2*k12*y1**2 + g1**2*k13*y1**2 - g1*g2*k31*y1*y2 + g1*g2*k32*y1*y2 - 2*
g2**2*k21*y2**2 - g2**2*k23*y2**2 = 0 impl 2*g1**2*k12*x1**2*y1**2 + g1**2*k13*
x1**2*y1**2 - g1*g2*k31*x1*x2*y1*y2 + g1*g2*k32*x1*x2*y1*y2 - 2*g2**2*k21*x2**2*
y2**2 - g2**2*k23*x2**2*y2**2 = 0))))))$

Time: 0 ms


18: w := rlqe(phi3, pos);
w := k31 - k32 = 0 or 16*k12*k21 + 8*k12*k23 + 8*k13*k21 + 4*k13*k23 + k31**2 - 
2*k31*k32 + k32**2 <= 0$

Time: 250 ms


19: phi3_ := qesimpl(w, pos);
phi3_ := k31 - k32 = 0$

Time: 0 ms


20: 
20: coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);
coset := k31 - k32 = 0$

Time: 0 ms


21: 
21: phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);
phi4 := 2*k12 + k13 - 2*k21 - k23 - k31 + k32 = 0$

Time: 0 ms


22: 
22: group := rlgsn(coset and phi4, form=dnf);
group := k31 - k32 = 0 and 2*k12 + k13 - 2*k21 - k23 = 0$

Time: 0 ms


23: 
23: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 0 ms


24: 
24: lisp date!-and!-time();
"20-May-2021 14:11:43"

Time: 0 ms


25: 
25: end;
Time: 0 ms


26: 
Time: 0 ms

27: 
Time: 0 ms

28: 
Time: 0 ms

29: 
Time: 0 ms

30: 
*** End-of-file read 

Quitting

triangle.sh exiting normally


==> anc/Triangle/2021-05-20/triangle.time <==
	Command being timed: "redpsl"
	User time (seconds): 0.48
	System time (seconds): 0.16
	Percent of CPU this job got: 77%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:00.82
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 233000
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 70260
	Voluntary context switches: 1269
	Involuntary context switches: 66
	Swaps: 0
	File system inputs: 24
	File system outputs: 40
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/Triangle/Makefile <==
TIMEOUT=21600

all:
	parallel --joblog make.log ./triangle.sh ${TIMEOUT} ::: 1

pack:
	d=$(shell date -Idate);\
	mkdir $${d} && mv *.log *.time $${d}

repack:
	d=$(shell date -Idate);\
	rm -rf $${d};\
	mkdir $${d} && mv *.log *.time $${d}

clean:
	rm -f *.log *.time


==> anc/Triangle/triangle.red <==
on echo;
off nat;

lisp date!-and!-time();
lisp getpid();

symbolic (infile "../../Code/real.red" where !*output=nil);

on rlqegsd, time;

kl := {k12, k13, k21, k23, K31, K32}$
xl := {x1, x2}$
fl := {(-2*k12-k13)*x1^2+(2*k21+k23)*x2^2+(k31-k32)*x1*x2}$

pos := for each k in kl collect k > 0$

% Non-emptyness of V_k^*:
phi1 := varietyStarIsNotEmpty(xl, fl, pos);
w := rlqea(phi1, pos);
phi1_ := qesimpl(for each case in w mkor first case, pos);

% Shifted completeness under inverses:
phi2 := varietyStarIsCosetInv(xl, fl, pos);
w := rlqe(phi2, pos);
phi2_ := qesimpl(w, pos);

% Shifted completeness under multiplication:
phi3 := varietyStarIsCosetMult(xl, fl, pos);
w := rlqe(phi3, pos);
phi3_ := qesimpl(w, pos);

coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);

phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);

group := rlgsn(coset and phi4, form=dnf);

rlabout();

lisp date!-and!-time();

end;


==> anc/Triangle/triangle.sh <==
#!/bin/bash

if [ $# -ne 2 ]; then
    echo "usage: $0 timeout 1"
    exit 2
else
    export timeout="$1"
fi

bn=$(basename $0 .sh)

(ulimit -t $timeout
 /bin/time -v -o $bn.time redpsl < $bn.red
 exit $?) &> $bn.log

xs=$?

case $xs in
    0) printf "\n$bn.sh exiting normally\n"\
	    >> $bn.log
       ;;
    *) if [ $xs -gt 127 ]; then
	   printf "\n$bn.sh caught signal %s\n"\
		  SIG$(kill -l $(expr $xs - 128))\
		  >> $bn.log
       else
	   printf "\n$bn.sh exiting with exit code %s\n"\
		  $xs\
		>> $bn.log
       fi
esac

exit $xs


==> anc/cpuinfo.txt <==
processor	: 0
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.380
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 0
cpu cores	: 64
apicid		: 0
initial apicid	: 0
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 1
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.423
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 1
cpu cores	: 64
apicid		: 2
initial apicid	: 2
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 2
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.822
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 2
cpu cores	: 64
apicid		: 4
initial apicid	: 4
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 3
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.039
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 3
cpu cores	: 64
apicid		: 6
initial apicid	: 6
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 4
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.499
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 4
cpu cores	: 64
apicid		: 8
initial apicid	: 8
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 5
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.929
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 5
cpu cores	: 64
apicid		: 10
initial apicid	: 10
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 6
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.331
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 6
cpu cores	: 64
apicid		: 12
initial apicid	: 12
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 7
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.447
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 7
cpu cores	: 64
apicid		: 14
initial apicid	: 14
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 8
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.748
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 8
cpu cores	: 64
apicid		: 16
initial apicid	: 16
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 9
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2465.160
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 9
cpu cores	: 64
apicid		: 18
initial apicid	: 18
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 10
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.745
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 10
cpu cores	: 64
apicid		: 20
initial apicid	: 20
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 11
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.605
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 11
cpu cores	: 64
apicid		: 22
initial apicid	: 22
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 12
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.410
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 12
cpu cores	: 64
apicid		: 24
initial apicid	: 24
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 13
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.384
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 13
cpu cores	: 64
apicid		: 26
initial apicid	: 26
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 14
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.336
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 14
cpu cores	: 64
apicid		: 28
initial apicid	: 28
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 15
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.045
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 15
cpu cores	: 64
apicid		: 30
initial apicid	: 30
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 16
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2477.076
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 16
cpu cores	: 64
apicid		: 32
initial apicid	: 32
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 17
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.962
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 17
cpu cores	: 64
apicid		: 34
initial apicid	: 34
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 18
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.995
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 18
cpu cores	: 64
apicid		: 36
initial apicid	: 36
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 19
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.041
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 19
cpu cores	: 64
apicid		: 38
initial apicid	: 38
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 20
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.145
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 20
cpu cores	: 64
apicid		: 40
initial apicid	: 40
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 21
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.258
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 21
cpu cores	: 64
apicid		: 42
initial apicid	: 42
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 22
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.269
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 22
cpu cores	: 64
apicid		: 44
initial apicid	: 44
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 23
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.256
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 23
cpu cores	: 64
apicid		: 46
initial apicid	: 46
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 24
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.167
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 24
cpu cores	: 64
apicid		: 48
initial apicid	: 48
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 25
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.198
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 25
cpu cores	: 64
apicid		: 50
initial apicid	: 50
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 26
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.214
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 26
cpu cores	: 64
apicid		: 52
initial apicid	: 52
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 27
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.240
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 27
cpu cores	: 64
apicid		: 54
initial apicid	: 54
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 28
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.387
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 28
cpu cores	: 64
apicid		: 56
initial apicid	: 56
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 29
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.329
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 29
cpu cores	: 64
apicid		: 58
initial apicid	: 58
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 30
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.427
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 30
cpu cores	: 64
apicid		: 60
initial apicid	: 60
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 31
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.453
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 31
cpu cores	: 64
apicid		: 62
initial apicid	: 62
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 32
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.949
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 32
cpu cores	: 64
apicid		: 64
initial apicid	: 64
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 33
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.558
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 33
cpu cores	: 64
apicid		: 66
initial apicid	: 66
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 34
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.379
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 34
cpu cores	: 64
apicid		: 68
initial apicid	: 68
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 35
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.292
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 35
cpu cores	: 64
apicid		: 70
initial apicid	: 70
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 36
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.481
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 36
cpu cores	: 64
apicid		: 72
initial apicid	: 72
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 37
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.555
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 37
cpu cores	: 64
apicid		: 74
initial apicid	: 74
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 38
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.568
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 38
cpu cores	: 64
apicid		: 76
initial apicid	: 76
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 39
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.593
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 39
cpu cores	: 64
apicid		: 78
initial apicid	: 78
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 40
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.497
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 40
cpu cores	: 64
apicid		: 80
initial apicid	: 80
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 41
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.516
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 41
cpu cores	: 64
apicid		: 82
initial apicid	: 82
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 42
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.539
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 42
cpu cores	: 64
apicid		: 84
initial apicid	: 84
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 43
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.474
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 43
cpu cores	: 64
apicid		: 86
initial apicid	: 86
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 44
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2465.285
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 44
cpu cores	: 64
apicid		: 88
initial apicid	: 88
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 45
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.150
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 45
cpu cores	: 64
apicid		: 90
initial apicid	: 90
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 46
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.224
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 46
cpu cores	: 64
apicid		: 92
initial apicid	: 92
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 47
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.233
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 47
cpu cores	: 64
apicid		: 94
initial apicid	: 94
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 48
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.145
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 48
cpu cores	: 64
apicid		: 96
initial apicid	: 96
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 49
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.144
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 49
cpu cores	: 64
apicid		: 98
initial apicid	: 98
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 50
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.180
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 50
cpu cores	: 64
apicid		: 100
initial apicid	: 100
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 51
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.212
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 51
cpu cores	: 64
apicid		: 102
initial apicid	: 102
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 52
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 1416.916
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 52
cpu cores	: 64
apicid		: 104
initial apicid	: 104
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 53
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 1417.327
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 53
cpu cores	: 64
apicid		: 106
initial apicid	: 106
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 54
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 1417.007
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 54
cpu cores	: 64
apicid		: 108
initial apicid	: 108
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 55
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.395
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 55
cpu cores	: 64
apicid		: 110
initial apicid	: 110
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 56
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.797
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 56
cpu cores	: 64
apicid		: 112
initial apicid	: 112
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 57
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.819
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 57
cpu cores	: 64
apicid		: 114
initial apicid	: 114
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 58
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.729
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 58
cpu cores	: 64
apicid		: 116
initial apicid	: 116
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 59
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.164
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 59
cpu cores	: 64
apicid		: 118
initial apicid	: 118
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 60
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.522
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 60
cpu cores	: 64
apicid		: 120
initial apicid	: 120
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 61
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2490.037
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 61
cpu cores	: 64
apicid		: 122
initial apicid	: 122
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 62
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2493.884
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 62
cpu cores	: 64
apicid		: 124
initial apicid	: 124
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 63
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.525
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 63
cpu cores	: 64
apicid		: 126
initial apicid	: 126
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 64
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.379
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 0
cpu cores	: 64
apicid		: 128
initial apicid	: 128
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 65
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2406.490
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 1
cpu cores	: 64
apicid		: 130
initial apicid	: 130
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 66
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.383
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 2
cpu cores	: 64
apicid		: 132
initial apicid	: 132
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 67
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2411.654
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 3
cpu cores	: 64
apicid		: 134
initial apicid	: 134
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 68
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.417
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 4
cpu cores	: 64
apicid		: 136
initial apicid	: 136
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 69
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.426
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 5
cpu cores	: 64
apicid		: 138
initial apicid	: 138
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 70
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.425
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 6
cpu cores	: 64
apicid		: 140
initial apicid	: 140
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 71
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.339
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 7
cpu cores	: 64
apicid		: 142
initial apicid	: 142
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 72
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.313
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 8
cpu cores	: 64
apicid		: 144
initial apicid	: 144
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 73
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.187
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 9
cpu cores	: 64
apicid		: 146
initial apicid	: 146
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 74
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.934
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 10
cpu cores	: 64
apicid		: 148
initial apicid	: 148
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 75
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.313
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 11
cpu cores	: 64
apicid		: 150
initial apicid	: 150
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 76
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.966
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 12
cpu cores	: 64
apicid		: 152
initial apicid	: 152
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 77
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.956
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 13
cpu cores	: 64
apicid		: 154
initial apicid	: 154
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 78
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.964
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 14
cpu cores	: 64
apicid		: 156
initial apicid	: 156
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 79
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.969
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 15
cpu cores	: 64
apicid		: 158
initial apicid	: 158
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 80
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.841
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 16
cpu cores	: 64
apicid		: 160
initial apicid	: 160
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 81
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.309
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 17
cpu cores	: 64
apicid		: 162
initial apicid	: 162
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 82
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.312
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 18
cpu cores	: 64
apicid		: 164
initial apicid	: 164
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 83
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.376
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 19
cpu cores	: 64
apicid		: 166
initial apicid	: 166
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 84
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2417.408
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 20
cpu cores	: 64
apicid		: 168
initial apicid	: 168
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 85
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2391.307
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 21
cpu cores	: 64
apicid		: 170
initial apicid	: 170
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 86
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.068
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 22
cpu cores	: 64
apicid		: 172
initial apicid	: 172
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 87
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.020
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 23
cpu cores	: 64
apicid		: 174
initial apicid	: 174
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 88
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.315
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 24
cpu cores	: 64
apicid		: 176
initial apicid	: 176
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 89
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.312
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 25
cpu cores	: 64
apicid		: 178
initial apicid	: 178
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 90
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.289
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 26
cpu cores	: 64
apicid		: 180
initial apicid	: 180
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 91
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.315
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 27
cpu cores	: 64
apicid		: 182
initial apicid	: 182
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 92
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.421
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 28
cpu cores	: 64
apicid		: 184
initial apicid	: 184
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 93
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.419
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 29
cpu cores	: 64
apicid		: 186
initial apicid	: 186
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 94
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.980
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 30
cpu cores	: 64
apicid		: 188
initial apicid	: 188
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 95
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.425
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 31
cpu cores	: 64
apicid		: 190
initial apicid	: 190
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 96
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.260
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 32
cpu cores	: 64
apicid		: 192
initial apicid	: 192
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 97
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.226
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 33
cpu cores	: 64
apicid		: 194
initial apicid	: 194
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 98
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.257
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 34
cpu cores	: 64
apicid		: 196
initial apicid	: 196
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 99
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.073
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 35
cpu cores	: 64
apicid		: 198
initial apicid	: 198
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 100
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.969
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 36
cpu cores	: 64
apicid		: 200
initial apicid	: 200
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 101
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.424
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 37
cpu cores	: 64
apicid		: 202
initial apicid	: 202
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 102
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.409
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 38
cpu cores	: 64
apicid		: 204
initial apicid	: 204
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 103
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.446
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 39
cpu cores	: 64
apicid		: 206
initial apicid	: 206
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 104
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.315
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 40
cpu cores	: 64
apicid		: 208
initial apicid	: 208
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 105
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.319
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 41
cpu cores	: 64
apicid		: 210
initial apicid	: 210
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 106
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2348.568
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 42
cpu cores	: 64
apicid		: 212
initial apicid	: 212
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 107
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.317
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 43
cpu cores	: 64
apicid		: 214
initial apicid	: 214
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 108
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2409.537
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 44
cpu cores	: 64
apicid		: 216
initial apicid	: 216
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 109
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.426
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 45
cpu cores	: 64
apicid		: 218
initial apicid	: 218
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 110
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.267
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 46
cpu cores	: 64
apicid		: 220
initial apicid	: 220
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 111
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.426
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 47
cpu cores	: 64
apicid		: 222
initial apicid	: 222
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 112
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.237
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 48
cpu cores	: 64
apicid		: 224
initial apicid	: 224
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 113
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.259
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 49
cpu cores	: 64
apicid		: 226
initial apicid	: 226
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 114
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.153
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 50
cpu cores	: 64
apicid		: 228
initial apicid	: 228
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 115
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.272
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 51
cpu cores	: 64
apicid		: 230
initial apicid	: 230
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 116
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.423
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 52
cpu cores	: 64
apicid		: 232
initial apicid	: 232
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 117
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.430
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 53
cpu cores	: 64
apicid		: 234
initial apicid	: 234
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 118
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.425
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 54
cpu cores	: 64
apicid		: 236
initial apicid	: 236
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 119
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.426
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 55
cpu cores	: 64
apicid		: 238
initial apicid	: 238
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 120
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.294
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 56
cpu cores	: 64
apicid		: 240
initial apicid	: 240
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 121
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.540
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 57
cpu cores	: 64
apicid		: 242
initial apicid	: 242
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 122
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.320
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 58
cpu cores	: 64
apicid		: 244
initial apicid	: 244
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 123
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.322
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 59
cpu cores	: 64
apicid		: 246
initial apicid	: 246
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 124
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.135
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 60
cpu cores	: 64
apicid		: 248
initial apicid	: 248
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 125
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.309
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 61
cpu cores	: 64
apicid		: 250
initial apicid	: 250
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 126
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.317
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 62
cpu cores	: 64
apicid		: 252
initial apicid	: 252
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 127
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.428
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 63
cpu cores	: 64
apicid		: 254
initial apicid	: 254
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 128
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.378
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 0
cpu cores	: 64
apicid		: 1
initial apicid	: 1
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 129
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.413
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 1
cpu cores	: 64
apicid		: 3
initial apicid	: 3
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 130
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.847
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 2
cpu cores	: 64
apicid		: 5
initial apicid	: 5
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 131
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.055
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 3
cpu cores	: 64
apicid		: 7
initial apicid	: 7
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 132
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.675
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 4
cpu cores	: 64
apicid		: 9
initial apicid	: 9
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 133
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.131
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 5
cpu cores	: 64
apicid		: 11
initial apicid	: 11
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 134
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.533
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 6
cpu cores	: 64
apicid		: 13
initial apicid	: 13
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 135
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.638
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 7
cpu cores	: 64
apicid		: 15
initial apicid	: 15
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 136
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.015
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 8
cpu cores	: 64
apicid		: 17
initial apicid	: 17
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 137
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2464.048
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 9
cpu cores	: 64
apicid		: 19
initial apicid	: 19
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 138
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.012
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 10
cpu cores	: 64
apicid		: 21
initial apicid	: 21
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 139
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2479.897
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 11
cpu cores	: 64
apicid		: 23
initial apicid	: 23
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 140
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.039
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 12
cpu cores	: 64
apicid		: 25
initial apicid	: 25
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 141
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.024
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 13
cpu cores	: 64
apicid		: 27
initial apicid	: 27
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 142
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.010
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 14
cpu cores	: 64
apicid		: 29
initial apicid	: 29
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 143
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.933
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 15
cpu cores	: 64
apicid		: 31
initial apicid	: 31
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 144
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2476.483
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 16
cpu cores	: 64
apicid		: 33
initial apicid	: 33
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 145
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.318
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 17
cpu cores	: 64
apicid		: 35
initial apicid	: 35
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 146
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.326
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 18
cpu cores	: 64
apicid		: 37
initial apicid	: 37
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 147
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.326
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 19
cpu cores	: 64
apicid		: 39
initial apicid	: 39
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 148
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.290
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 20
cpu cores	: 64
apicid		: 41
initial apicid	: 41
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 149
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.361
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 21
cpu cores	: 64
apicid		: 43
initial apicid	: 43
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 150
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.353
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 22
cpu cores	: 64
apicid		: 45
initial apicid	: 45
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 151
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.299
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 23
cpu cores	: 64
apicid		: 47
initial apicid	: 47
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 152
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.142
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 24
cpu cores	: 64
apicid		: 49
initial apicid	: 49
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 153
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.135
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 25
cpu cores	: 64
apicid		: 51
initial apicid	: 51
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 154
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.127
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 26
cpu cores	: 64
apicid		: 53
initial apicid	: 53
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 155
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.112
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 27
cpu cores	: 64
apicid		: 55
initial apicid	: 55
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 156
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.252
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 28
cpu cores	: 64
apicid		: 57
initial apicid	: 57
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 157
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.178
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 29
cpu cores	: 64
apicid		: 59
initial apicid	: 59
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 158
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.249
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 30
cpu cores	: 64
apicid		: 61
initial apicid	: 61
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 159
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.234
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 31
cpu cores	: 64
apicid		: 63
initial apicid	: 63
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 160
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.675
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 32
cpu cores	: 64
apicid		: 65
initial apicid	: 65
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 161
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.252
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 33
cpu cores	: 64
apicid		: 67
initial apicid	: 67
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 162
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.033
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 34
cpu cores	: 64
apicid		: 69
initial apicid	: 69
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 163
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.906
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 35
cpu cores	: 64
apicid		: 71
initial apicid	: 71
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 164
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.126
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 36
cpu cores	: 64
apicid		: 73
initial apicid	: 73
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 165
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.147
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 37
cpu cores	: 64
apicid		: 75
initial apicid	: 75
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 166
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.140
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 38
cpu cores	: 64
apicid		: 77
initial apicid	: 77
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 167
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.126
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 39
cpu cores	: 64
apicid		: 79
initial apicid	: 79
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 168
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2479.687
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 40
cpu cores	: 64
apicid		: 81
initial apicid	: 81
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 169
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2479.670
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 41
cpu cores	: 64
apicid		: 83
initial apicid	: 83
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 170
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2479.674
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 42
cpu cores	: 64
apicid		: 85
initial apicid	: 85
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 171
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2479.556
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 43
cpu cores	: 64
apicid		: 87
initial apicid	: 87
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 172
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2463.111
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 44
cpu cores	: 64
apicid		: 89
initial apicid	: 89
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 173
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.574
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 45
cpu cores	: 64
apicid		: 91
initial apicid	: 91
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 174
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.626
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 46
cpu cores	: 64
apicid		: 93
initial apicid	: 93
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 175
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.596
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 47
cpu cores	: 64
apicid		: 95
initial apicid	: 95
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 176
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2470.641
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 48
cpu cores	: 64
apicid		: 97
initial apicid	: 97
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 177
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2463.651
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 49
cpu cores	: 64
apicid		: 99
initial apicid	: 99
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 178
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2481.600
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 50
cpu cores	: 64
apicid		: 101
initial apicid	: 101
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 179
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.799
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 51
cpu cores	: 64
apicid		: 103
initial apicid	: 103
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 180
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 1416.684
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 52
cpu cores	: 64
apicid		: 105
initial apicid	: 105
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 181
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 1418.684
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 53
cpu cores	: 64
apicid		: 107
initial apicid	: 107
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 182
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 1416.648
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 54
cpu cores	: 64
apicid		: 109
initial apicid	: 109
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 183
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2482.623
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 55
cpu cores	: 64
apicid		: 111
initial apicid	: 111
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 184
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2483.928
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 56
cpu cores	: 64
apicid		: 113
initial apicid	: 113
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 185
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2479.517
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 57
cpu cores	: 64
apicid		: 115
initial apicid	: 115
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 186
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2484.407
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 58
cpu cores	: 64
apicid		: 117
initial apicid	: 117
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 187
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2483.287
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 59
cpu cores	: 64
apicid		: 119
initial apicid	: 119
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 188
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2474.482
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 60
cpu cores	: 64
apicid		: 121
initial apicid	: 121
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 189
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.595
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 61
cpu cores	: 64
apicid		: 123
initial apicid	: 123
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 190
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2480.596
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 62
cpu cores	: 64
apicid		: 125
initial apicid	: 125
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 191
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2485.452
cache size	: 512 KB
physical id	: 0
siblings	: 128
core id		: 63
cpu cores	: 64
apicid		: 127
initial apicid	: 127
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3992.51
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 192
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.528
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 0
cpu cores	: 64
apicid		: 129
initial apicid	: 129
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 193
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2406.303
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 1
cpu cores	: 64
apicid		: 131
initial apicid	: 131
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 194
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.532
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 2
cpu cores	: 64
apicid		: 133
initial apicid	: 133
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 195
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2411.625
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 3
cpu cores	: 64
apicid		: 135
initial apicid	: 135
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 196
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.420
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 4
cpu cores	: 64
apicid		: 137
initial apicid	: 137
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 197
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.430
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 5
cpu cores	: 64
apicid		: 139
initial apicid	: 139
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 198
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.429
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 6
cpu cores	: 64
apicid		: 141
initial apicid	: 141
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 199
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.344
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 7
cpu cores	: 64
apicid		: 143
initial apicid	: 143
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 200
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.331
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 8
cpu cores	: 64
apicid		: 145
initial apicid	: 145
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 201
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.181
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 9
cpu cores	: 64
apicid		: 147
initial apicid	: 147
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 202
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.939
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 10
cpu cores	: 64
apicid		: 149
initial apicid	: 149
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 203
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.332
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 11
cpu cores	: 64
apicid		: 151
initial apicid	: 151
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 204
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.637
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 12
cpu cores	: 64
apicid		: 153
initial apicid	: 153
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 205
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.626
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 13
cpu cores	: 64
apicid		: 155
initial apicid	: 155
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 206
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.637
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 14
cpu cores	: 64
apicid		: 157
initial apicid	: 157
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 207
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.641
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 15
cpu cores	: 64
apicid		: 159
initial apicid	: 159
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 208
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.867
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 16
cpu cores	: 64
apicid		: 161
initial apicid	: 161
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 209
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.328
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 17
cpu cores	: 64
apicid		: 163
initial apicid	: 163
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 210
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.331
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 18
cpu cores	: 64
apicid		: 165
initial apicid	: 165
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 211
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.332
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 19
cpu cores	: 64
apicid		: 167
initial apicid	: 167
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 212
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2417.629
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 20
cpu cores	: 64
apicid		: 169
initial apicid	: 169
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 213
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2391.272
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 21
cpu cores	: 64
apicid		: 171
initial apicid	: 171
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 214
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.257
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 22
cpu cores	: 64
apicid		: 173
initial apicid	: 173
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 215
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.215
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 23
cpu cores	: 64
apicid		: 175
initial apicid	: 175
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 216
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.335
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 24
cpu cores	: 64
apicid		: 177
initial apicid	: 177
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 217
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.331
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 25
cpu cores	: 64
apicid		: 179
initial apicid	: 179
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 218
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.287
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 26
cpu cores	: 64
apicid		: 181
initial apicid	: 181
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 219
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.334
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 27
cpu cores	: 64
apicid		: 183
initial apicid	: 183
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 220
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.425
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 28
cpu cores	: 64
apicid		: 185
initial apicid	: 185
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 221
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.444
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 29
cpu cores	: 64
apicid		: 187
initial apicid	: 187
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 222
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.975
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 30
cpu cores	: 64
apicid		: 189
initial apicid	: 189
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 223
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.428
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 31
cpu cores	: 64
apicid		: 191
initial apicid	: 191
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 224
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.261
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 32
cpu cores	: 64
apicid		: 193
initial apicid	: 193
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 225
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.231
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 33
cpu cores	: 64
apicid		: 195
initial apicid	: 195
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 226
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.234
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 34
cpu cores	: 64
apicid		: 197
initial apicid	: 197
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 227
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.061
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 35
cpu cores	: 64
apicid		: 199
initial apicid	: 199
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 228
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.959
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 36
cpu cores	: 64
apicid		: 201
initial apicid	: 201
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 229
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.427
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 37
cpu cores	: 64
apicid		: 203
initial apicid	: 203
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 230
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.414
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 38
cpu cores	: 64
apicid		: 205
initial apicid	: 205
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 231
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.423
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 39
cpu cores	: 64
apicid		: 207
initial apicid	: 207
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 232
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.952
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 40
cpu cores	: 64
apicid		: 209
initial apicid	: 209
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 233
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.953
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 41
cpu cores	: 64
apicid		: 211
initial apicid	: 211
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 234
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2348.268
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 42
cpu cores	: 64
apicid		: 213
initial apicid	: 213
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 235
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.954
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 43
cpu cores	: 64
apicid		: 215
initial apicid	: 215
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 236
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2409.786
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 44
cpu cores	: 64
apicid		: 217
initial apicid	: 217
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 237
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.430
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 45
cpu cores	: 64
apicid		: 219
initial apicid	: 219
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 238
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.281
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 46
cpu cores	: 64
apicid		: 221
initial apicid	: 221
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 239
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.431
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 47
cpu cores	: 64
apicid		: 223
initial apicid	: 223
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 240
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.244
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 48
cpu cores	: 64
apicid		: 225
initial apicid	: 225
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 241
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.263
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 49
cpu cores	: 64
apicid		: 227
initial apicid	: 227
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 242
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.169
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 50
cpu cores	: 64
apicid		: 229
initial apicid	: 229
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 243
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.288
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 51
cpu cores	: 64
apicid		: 231
initial apicid	: 231
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 244
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.425
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 52
cpu cores	: 64
apicid		: 233
initial apicid	: 233
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 245
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.431
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 53
cpu cores	: 64
apicid		: 235
initial apicid	: 235
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 246
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.429
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 54
cpu cores	: 64
apicid		: 237
initial apicid	: 237
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 247
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.431
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 55
cpu cores	: 64
apicid		: 239
initial apicid	: 239
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 248
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.315
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 56
cpu cores	: 64
apicid		: 241
initial apicid	: 241
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 249
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.532
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 57
cpu cores	: 64
apicid		: 243
initial apicid	: 243
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 250
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.337
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 58
cpu cores	: 64
apicid		: 245
initial apicid	: 245
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 251
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.341
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 59
cpu cores	: 64
apicid		: 247
initial apicid	: 247
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 252
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2419.080
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 60
cpu cores	: 64
apicid		: 249
initial apicid	: 249
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 253
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.302
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 61
cpu cores	: 64
apicid		: 251
initial apicid	: 251
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 254
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.328
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 62
cpu cores	: 64
apicid		: 253
initial apicid	: 253
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]

processor	: 255
vendor_id	: AuthenticAMD
cpu family	: 23
model		: 49
model name	: AMD EPYC 7702 64-Core Processor
stepping	: 0
microcode	: 0x830104d
cpu MHz		: 2420.430
cache size	: 512 KB
physical id	: 1
siblings	: 128
core id		: 63
cpu cores	: 64
apicid		: 255
initial apicid	: 255
fpu		: yes
fpu_exception	: yes
cpuid level	: 16
wp		: yes
flags		: fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca
bugs		: sysret_ss_attrs spectre_v1 spectre_v2 spec_store_bypass
bogomips	: 3985.40
TLB size	: 3072 4K pages
clflush size	: 64
cache_alignment	: 64
address sizes	: 43 bits physical, 48 bits virtual
power management: ts ttp tm hwpstate cpb eff_freq_ro [13] [14]



==> anc/lscpu.txt <==
Architecture:        x86_64
CPU op-mode(s):      32-bit, 64-bit
Byte Order:          Little Endian
Address sizes:       43 bits physical, 48 bits virtual
CPU(s):              256
On-line CPU(s) list: 0-255
Thread(s) per core:  2
Core(s) per socket:  64
Socket(s):           2
NUMA node(s):        8
Vendor ID:           AuthenticAMD
CPU family:          23
Model:               49
Model name:          AMD EPYC 7702 64-Core Processor
Stepping:            0
CPU MHz:             2570.184
CPU max MHz:         2000.0000
CPU min MHz:         1500.0000
BogoMIPS:            3992.51
Virtualization:      AMD-V
L1d cache:           32K
L1i cache:           32K
L2 cache:            512K
L3 cache:            16384K
NUMA node0 CPU(s):   0-15,128-143
NUMA node1 CPU(s):   16-31,144-159
NUMA node2 CPU(s):   32-47,160-175
NUMA node3 CPU(s):   48-63,176-191
NUMA node4 CPU(s):   64-79,192-207
NUMA node5 CPU(s):   80-95,208-223
NUMA node6 CPU(s):   96-111,224-239
NUMA node7 CPU(s):   112-127,240-255
Flags:               fpu vme de pse tsc msr pae mce cx8 apic sep mtrr pge mca cmov pat pse36 clflush mmx fxsr sse sse2 ht syscall nx mmxext fxsr_opt pdpe1gb rdtscp lm constant_tsc rep_good nopl nonstop_tsc cpuid extd_apicid aperfmperf pni pclmulqdq monitor ssse3 fma cx16 sse4_1 sse4_2 x2apic movbe popcnt aes xsave avx f16c rdrand lahf_lm cmp_legacy svm extapic cr8_legacy abm sse4a misalignsse 3dnowprefetch osvw ibs skinit wdt tce topoext perfctr_core perfctr_nb bpext perfctr_llc mwaitx cpb cat_l3 cdp_l3 hw_pstate sme ssbd mba sev ibrs ibpb stibp vmmcall fsgsbase bmi1 avx2 smep bmi2 cqm rdt_a rdseed adx smap clflushopt clwb sha_ni xsaveopt xsavec xgetbv1 xsaves cqm_llc cqm_occup_llc cqm_mbm_total cqm_mbm_local clzero irperf xsaveerptr wbnoinvd arat npt lbrv svm_lock nrip_save tsc_scale vmcb_clean flushbyasid decodeassists pausefilter pfthreshold avic v_vmsave_vmload vgif umip rdpid overflow_recov succor smca


==> anc/n-Phosphorylation/2021-05-22/1-phosphorylation.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:17:40"


4: lisp getpid();
110392


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: symbolic (infile "../../Code/n-phosphorylation.red" where !*output=nil);

7: 
7: on time;
Time: 70 ms


8: 
8: n := lisp lto_id2int lto_string2id getenv("n");
n := 1$

Time: 0 ms


9: 
9: kl := npho_parameters n;
kl := {k_on0,
k_off0,
k_cat0,
l_on0,
l_off0,
l_cat0}$

Time: 0 ms


10: vl := npho_variables n;
vl := {s0,
s1,
c0,
d1,
e,
f}$

Time: 0 ms


11: ofl := npho_vectorfield n;
ofl := {c0*k_off0 + d1*l_cat0 - e*k_on0*s0,
 - c0*k_cat0 - c0*k_off0 + e*k_on0*s0,
 - d1*l_cat0 - d1*l_off0 + f*l_on0*s1}$

Time: 0 ms


12: 
12: w := rename(vl, ofl)$
Time: 0 ms


13: xl := first w;
xl := {x1,x2,x3,x4,x5,x6}$

Time: 0 ms


14: fl := second w;
fl := {k_off0*x3 - k_on0*x1*x5 + l_cat0*x4,
 - k_cat0*x3 - k_off0*x3 + k_on0*x1*x5,
 - l_cat0*x4 - l_off0*x4 + l_on0*x2*x6}$

Time: 0 ms


15: third w;
{s0 = x1,s1 = x2,c0 = x3,d1 = x4,e = x5,f = x6}$

Time: 0 ms


16: 
16: pos := for each k in kl collect k > 0$
Time: 0 ms


17: 
17: % Non-emptyness of V_k^*:
17: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,x6 <> 0 and x5 <> 0 and x4 <> 0 and 
x3 <> 0 and x2 <> 0 and x1 <> 0 and l_cat0*x4 + l_off0*x4 - l_on0*x2*x6 = 0 and 
k_off0*x3 - k_on0*x1*x5 + l_cat0*x4 = 0 and k_cat0*x3 + k_off0*x3 - k_on0*x1*x5 
= 0))))))$

Time: 0 ms


18: w := rlqea(phi1, pos);
w := {{true,
{x1 = -1,
x2 = 1,
x3 = 1,
x4 = k_cat0/l_cat0,
x5 = ( - k_cat0 - k_off0)/k_on0,
x6 = (k_cat0*l_cat0 + k_cat0*l_off0)/(l_cat0*l_on0)}}}$

Time: 0 ms


19: phi1_ := rlsimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 0 ms


20: 
20: % Shifted completeness under inverses:
20: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(x1,all(x2,all(x3,all(x4,
all(x5,all(x6,(x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x1 <>
 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and g3 <> 0 and g2 <> 0 and g1 <> 0) and 
( - g2*g6*l_on0 + g4*l_cat0 + g4*l_off0 = 0 and  - g1*g5*k_on0 + g3*k_off0 + g4*
l_cat0 = 0 and  - g1*g5*k_on0 + g3*k_cat0 + g3*k_off0 = 0) and ( - g2*g6*l_on0*
x2*x6 + g4*l_cat0*x4 + g4*l_off0*x4 = 0 and  - g1*g5*k_on0*x1*x5 + g3*k_off0*x3 
+ g4*l_cat0*x4 = 0 and  - g1*g5*k_on0*x1*x5 + g3*k_cat0*x3 + g3*k_off0*x3 = 0) 
impl  - g2*g6*l_on0*x4 + g4*l_cat0*x2*x6 + g4*l_off0*x2*x6 = 0 and  - g1*g5*
k_on0*x3*x4 + g3*k_off0*x1*x4*x5 + g4*l_cat0*x1*x3*x5 = 0 and  - g1*g5*k_on0*x3 
+ g3*k_cat0*x1*x5 + g3*k_off0*x1*x5 = 0))))))))))))$

Time: 0 ms


21: phi2_ := rlqe(phi2, pos);
phi2_ := true$

Time: 10 ms


22: 
22: % Shifted completeness under multiplication:
22: phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(x1,all(x2,all(x3,all(x4,
all(x5,all(x6,all(y1,all(y2,all(y3,all(y4,all(y5,all(y6,(y6 <> 0 and y5 <> 0 and
 y4 <> 0 and y3 <> 0 and y2 <> 0 and y1 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0
 and x3 <> 0 and x2 <> 0 and x1 <> 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and g3 
<> 0 and g2 <> 0 and g1 <> 0) and ( - g2*g6*l_on0 + g4*l_cat0 + g4*l_off0 = 0 
and  - g1*g5*k_on0 + g3*k_off0 + g4*l_cat0 = 0 and  - g1*g5*k_on0 + g3*k_cat0 + 
g3*k_off0 = 0) and ( - g2*g6*l_on0*x2*x6 + g4*l_cat0*x4 + g4*l_off0*x4 = 0 and  
- g1*g5*k_on0*x1*x5 + g3*k_off0*x3 + g4*l_cat0*x4 = 0 and  - g1*g5*k_on0*x1*x5 +
 g3*k_cat0*x3 + g3*k_off0*x3 = 0) and ( - g2*g6*l_on0*y2*y6 + g4*l_cat0*y4 + g4*
l_off0*y4 = 0 and  - g1*g5*k_on0*y1*y5 + g3*k_off0*y3 + g4*l_cat0*y4 = 0 and  - 
g1*g5*k_on0*y1*y5 + g3*k_cat0*y3 + g3*k_off0*y3 = 0) impl  - g2*g6*l_on0*x2*x6*
y2*y6 + g4*l_cat0*x4*y4 + g4*l_off0*x4*y4 = 0 and  - g1*g5*k_on0*x1*x5*y1*y5 + 
g3*k_off0*x3*y3 + g4*l_cat0*x4*y4 = 0 and  - g1*g5*k_on0*x1*x5*y1*y5 + g3*k_cat0
*x3*y3 + g3*k_off0*x3*y3 = 0))))))))))))))))))$

Time: 0 ms


23: phi3_ := rlqe(phi3, pos);
phi3_ := true$

Time: 40 ms


24: 
24: coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);
coset := true$

Time: 0 ms


25: 
25: phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);
phi4 := l_cat0 + l_off0 - l_on0 = 0 and k_off0 - k_on0 + l_cat0 = 0 and k_cat0 +
 k_off0 - k_on0 = 0$

Time: 0 ms


26: 
26: group := rlgsn(coset and phi4, form=dnf);
group := k_off0 - k_on0 - l_off0 + l_on0 = 0 and k_off0 - k_on0 + l_cat0 = 0 and
 k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


27: 
27: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 0 ms


28: 
28: lisp date!-and!-time();
"20-May-2021 14:17:41"

Time: 0 ms


29: 
29: end;
Time: 0 ms


30: 
Time: 0 ms

31: 
Time: 0 ms

32: 
Time: 0 ms

33: 
Time: 0 ms

34: 
*** End-of-file read 

Quitting

n-phosphorylation.sh exiting normally


==> anc/n-Phosphorylation/2021-05-22/1-phosphorylation.time <==
	Command being timed: "redpsl"
	User time (seconds): 0.24
	System time (seconds): 0.12
	Percent of CPU this job got: 75%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:00.49
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 71452
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 29888
	Voluntary context switches: 983
	Involuntary context switches: 53
	Swaps: 0
	File system inputs: 0
	File system outputs: 48
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/10-phosphorylation.time <==
Command terminated by signal 9
	Command being timed: "redpsl"
	User time (seconds): 21143.24
	System time (seconds): 448.15
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 6:00:07
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 204832736
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 134682310
	Voluntary context switches: 845
	Involuntary context switches: 2103319
	Swaps: 0
	File system inputs: 0
	File system outputs: 17416
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/2-phosphorylation.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:17:40"


4: lisp getpid();
110400


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: symbolic (infile "../../Code/n-phosphorylation.red" where !*output=nil);

7: 
7: on time;
Time: 70 ms


8: 
8: n := lisp lto_id2int lto_string2id getenv("n");
n := 2$

Time: 0 ms


9: 
9: kl := npho_parameters n;
kl := {k_on0,
k_on1,
k_off0,
k_off1,
k_cat0,
k_cat1,
l_on0,
l_on1,
l_off0,
l_off1,
l_cat0,
l_cat1}$

Time: 0 ms


10: vl := npho_variables n;
vl := {s0,
s1,
s2,
c0,
c1,
d1,
d2,
e,
f}$

Time: 0 ms


11: ofl := npho_vectorfield n;
ofl := {c0*k_off0 + d1*l_cat0 - e*k_on0*s0,
c0*k_cat0 + c1*k_off1 + d1*l_off0 + d2*l_cat1 - e*k_on1*s1 - f*l_on0*s1,
 - c0*k_cat0 - c0*k_off0 + e*k_on0*s0,
 - c1*k_cat1 - c1*k_off1 + e*k_on1*s1,
 - d1*l_cat0 - d1*l_off0 + f*l_on0*s1,
 - d2*l_cat1 - d2*l_off1 + f*l_on1*s2}$

Time: 0 ms


12: 
12: w := rename(vl, ofl)$
Time: 0 ms


13: xl := first w;
xl := {x1,x2,x3,x4,x5,x6,x7,x8,x9}$

Time: 0 ms


14: fl := second w;
fl := {k_off0*x4 - k_on0*x1*x8 + l_cat0*x6,
k_cat0*x4 + k_off1*x5 - k_on1*x2*x8 + l_cat1*x7 + l_off0*x6 - l_on0*x2*x9,
 - k_cat0*x4 - k_off0*x4 + k_on0*x1*x8,
 - k_cat1*x5 - k_off1*x5 + k_on1*x2*x8,
 - l_cat0*x6 - l_off0*x6 + l_on0*x2*x9,
 - l_cat1*x7 - l_off1*x7 + l_on1*x3*x9}$

Time: 0 ms


15: third w;
{s0 = x1,s1 = x2,s2 = x3,c0 = x4,c1 = x5,d1 = x6,d2 = x7,e = x8,f = x9}$

Time: 0 ms


16: 
16: pos := for each k in kl collect k > 0$
Time: 0 ms


17: 
17: % Non-emptyness of V_k^*:
17: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,ex(x7,ex(x8,ex(x9,x9 <> 0 and x8 <> 
0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x1
 <> 0 and l_cat1*x7 + l_off1*x7 - l_on1*x3*x9 = 0 and l_cat0*x6 + l_off0*x6 - 
l_on0*x2*x9 = 0 and k_off0*x4 - k_on0*x1*x8 + l_cat0*x6 = 0 and k_cat1*x5 + 
k_off1*x5 - k_on1*x2*x8 = 0 and k_cat0*x4 + k_off1*x5 - k_on1*x2*x8 + l_cat1*x7 
+ l_off0*x6 - l_on0*x2*x9 = 0 and k_cat0*x4 + k_off0*x4 - k_on0*x1*x8 = 0)))))))
))$

Time: 0 ms


18: w := rlqea(phi1, pos);
w := {{true,
{x1 = -1,
x2 = 1,
x3 = ( - k_cat0*k_cat1*k_on1*l_cat0*l_cat1*l_on0 - k_cat0*k_cat1*k_on1*l_cat0*
l_off1*l_on0 - k_cat1*k_off0*k_on1*l_cat0*l_cat1*l_on0 - k_cat1*k_off0*k_on1*
l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*
k_on0*l_cat1*l_off0*l_on1 + k_cat0*k_off1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*
k_off1*k_on0*l_cat1*l_off0*l_on1),
x4 = 1,
x5 = ( - k_cat0*k_on1 - k_off0*k_on1)/(k_cat1*k_on0 + k_off1*k_on0),
x6 = k_cat0/l_cat0,
x7 = ( - k_cat0*k_cat1*k_on1 - k_cat1*k_off0*k_on1)/(k_cat1*k_on0*l_cat1 + 
k_off1*k_on0*l_cat1),
x8 = ( - k_cat0 - k_off0)/k_on0,
x9 = (k_cat0*l_cat0 + k_cat0*l_off0)/(l_cat0*l_on0)}}}$

Time: 20 ms


19: phi1_ := rlsimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 0 ms


20: 
20: % Shifted completeness under inverses:
20: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(x1,
all(x2,all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,(x9 <> 0 and x8 <> 0 and
 x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x1 <> 0
 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and g3 
<> 0 and g2 <> 0 and g1 <> 0) and ( - g3*g9*l_on1 + g7*l_cat1 + g7*l_off1 = 0 
and  - g2*g9*l_on0 + g6*l_cat0 + g6*l_off0 = 0 and  - g1*g8*k_on0 + g4*k_off0 + 
g6*l_cat0 = 0 and  - g2*g8*k_on1 + g5*k_cat1 + g5*k_off1 = 0 and  - g2*g8*k_on1 
- g2*g9*l_on0 + g4*k_cat0 + g5*k_off1 + g6*l_off0 + g7*l_cat1 = 0 and  - g1*g8*
k_on0 + g4*k_cat0 + g4*k_off0 = 0) and ( - g3*g9*l_on1*x3*x9 + g7*l_cat1*x7 + g7
*l_off1*x7 = 0 and  - g2*g9*l_on0*x2*x9 + g6*l_cat0*x6 + g6*l_off0*x6 = 0 and  -
 g1*g8*k_on0*x1*x8 + g4*k_off0*x4 + g6*l_cat0*x6 = 0 and  - g2*g8*k_on1*x2*x8 + 
g5*k_cat1*x5 + g5*k_off1*x5 = 0 and  - g2*g8*k_on1*x2*x8 - g2*g9*l_on0*x2*x9 + 
g4*k_cat0*x4 + g5*k_off1*x5 + g6*l_off0*x6 + g7*l_cat1*x7 = 0 and  - g1*g8*k_on0
*x1*x8 + g4*k_cat0*x4 + g4*k_off0*x4 = 0) impl  - g3*g9*l_on1*x7 + g7*l_cat1*x3*
x9 + g7*l_off1*x3*x9 = 0 and  - g2*g9*l_on0*x6 + g6*l_cat0*x2*x9 + g6*l_off0*x2*
x9 = 0 and  - g1*g8*k_on0*x4*x6 + g4*k_off0*x1*x6*x8 + g6*l_cat0*x1*x4*x8 = 0 
and  - g2*g8*k_on1*x5 + g5*k_cat1*x2*x8 + g5*k_off1*x2*x8 = 0 and  - g2*g8*k_on1
*x4*x5*x6*x7*x9 - g2*g9*l_on0*x4*x5*x6*x7*x8 + g4*k_cat0*x2*x5*x6*x7*x8*x9 + g5*
k_off1*x2*x4*x6*x7*x8*x9 + g6*l_off0*x2*x4*x5*x7*x8*x9 + g7*l_cat1*x2*x4*x5*x6*
x8*x9 = 0 and  - g1*g8*k_on0*x4 + g4*k_cat0*x1*x8 + g4*k_off0*x1*x8 = 0)))))))))
)))))))))$

Time: 0 ms


21: phi2_ := rlqe(phi2, pos);
phi2_ := true$

Time: 140 ms


22: 
22: % Shifted completeness under multiplication:
22: phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(x1,
all(x2,all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,all(y1,all(y2,all(y3,all
(y4,all(y5,all(y6,all(y7,all(y8,all(y9,(y9 <> 0 and y8 <> 0 and y7 <> 0 and y6 
<> 0 and y5 <> 0 and y4 <> 0 and y3 <> 0 and y2 <> 0 and y1 <> 0 and x9 <> 0 and
 x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0
 and x1 <> 0 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and g4 
<> 0 and g3 <> 0 and g2 <> 0 and g1 <> 0) and ( - g3*g9*l_on1 + g7*l_cat1 + g7*
l_off1 = 0 and  - g2*g9*l_on0 + g6*l_cat0 + g6*l_off0 = 0 and  - g1*g8*k_on0 + 
g4*k_off0 + g6*l_cat0 = 0 and  - g2*g8*k_on1 + g5*k_cat1 + g5*k_off1 = 0 and  - 
g2*g8*k_on1 - g2*g9*l_on0 + g4*k_cat0 + g5*k_off1 + g6*l_off0 + g7*l_cat1 = 0 
and  - g1*g8*k_on0 + g4*k_cat0 + g4*k_off0 = 0) and ( - g3*g9*l_on1*x3*x9 + g7*
l_cat1*x7 + g7*l_off1*x7 = 0 and  - g2*g9*l_on0*x2*x9 + g6*l_cat0*x6 + g6*l_off0
*x6 = 0 and  - g1*g8*k_on0*x1*x8 + g4*k_off0*x4 + g6*l_cat0*x6 = 0 and  - g2*g8*
k_on1*x2*x8 + g5*k_cat1*x5 + g5*k_off1*x5 = 0 and  - g2*g8*k_on1*x2*x8 - g2*g9*
l_on0*x2*x9 + g4*k_cat0*x4 + g5*k_off1*x5 + g6*l_off0*x6 + g7*l_cat1*x7 = 0 and 
 - g1*g8*k_on0*x1*x8 + g4*k_cat0*x4 + g4*k_off0*x4 = 0) and ( - g3*g9*l_on1*y3*
y9 + g7*l_cat1*y7 + g7*l_off1*y7 = 0 and  - g2*g9*l_on0*y2*y9 + g6*l_cat0*y6 + 
g6*l_off0*y6 = 0 and  - g1*g8*k_on0*y1*y8 + g4*k_off0*y4 + g6*l_cat0*y6 = 0 and 
 - g2*g8*k_on1*y2*y8 + g5*k_cat1*y5 + g5*k_off1*y5 = 0 and  - g2*g8*k_on1*y2*y8 
- g2*g9*l_on0*y2*y9 + g4*k_cat0*y4 + g5*k_off1*y5 + g6*l_off0*y6 + g7*l_cat1*y7 
= 0 and  - g1*g8*k_on0*y1*y8 + g4*k_cat0*y4 + g4*k_off0*y4 = 0) impl  - g3*g9*
l_on1*x3*x9*y3*y9 + g7*l_cat1*x7*y7 + g7*l_off1*x7*y7 = 0 and  - g2*g9*l_on0*x2*
x9*y2*y9 + g6*l_cat0*x6*y6 + g6*l_off0*x6*y6 = 0 and  - g1*g8*k_on0*x1*x8*y1*y8 
+ g4*k_off0*x4*y4 + g6*l_cat0*x6*y6 = 0 and  - g2*g8*k_on1*x2*x8*y2*y8 + g5*
k_cat1*x5*y5 + g5*k_off1*x5*y5 = 0 and  - g2*g8*k_on1*x2*x8*y2*y8 - g2*g9*l_on0*
x2*x9*y2*y9 + g4*k_cat0*x4*y4 + g5*k_off1*x5*y5 + g6*l_off0*x6*y6 + g7*l_cat1*x7
*y7 = 0 and  - g1*g8*k_on0*x1*x8*y1*y8 + g4*k_cat0*x4*y4 + g4*k_off0*x4*y4 = 0))
)))))))))))))))))))))))))$

Time: 0 ms


23: phi3_ := rlqe(phi3, pos);
phi3_ := true$

Time: 440 ms


24: 
24: coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);
coset := true$

Time: 0 ms


25: 
25: phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);
phi4 := l_cat1 + l_off1 - l_on1 = 0 and l_cat0 + l_off0 - l_on0 = 0 and k_off0 -
 k_on0 + l_cat0 = 0 and k_cat1 + k_off1 - k_on1 = 0 and k_cat0 + k_off1 - k_on1 
+ l_cat1 + l_off0 - l_on0 = 0 and k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


26: 
26: group := rlgsn(coset and phi4, form=dnf);
group := k_off0 - k_on0 - l_off0 + l_on0 = 0 and k_off0 - k_on0 + l_cat0 = 0 and
 k_cat1 + l_off1 - l_on1 = 0 and k_cat1 - l_cat1 = 0 and k_cat1 + k_off1 - k_on1
 = 0 and k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


27: 
27: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 0 ms


28: 
28: lisp date!-and!-time();
"20-May-2021 14:17:41"

Time: 0 ms


29: 
29: end;
Time: 0 ms


30: 
Time: 0 ms

31: 
Time: 0 ms

32: 
Time: 0 ms

33: 
Time: 0 ms

34: 
*** End-of-file read 

Quitting

n-phosphorylation.sh exiting normally


==> anc/n-Phosphorylation/2021-05-22/2-phosphorylation.time <==
	Command being timed: "redpsl"
	User time (seconds): 0.79
	System time (seconds): 0.20
	Percent of CPU this job got: 90%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:01.11
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 390480
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 109646
	Voluntary context switches: 1020
	Involuntary context switches: 102
	Swaps: 0
	File system inputs: 0
	File system outputs: 56
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/3-phosphorylation.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:17:40"


4: lisp getpid();
110432


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: symbolic (infile "../../Code/n-phosphorylation.red" where !*output=nil);

7: 
7: on time;
Time: 80 ms


8: 
8: n := lisp lto_id2int lto_string2id getenv("n");
n := 3$

Time: 0 ms


9: 
9: kl := npho_parameters n;
kl := {k_on0,
k_on1,
k_on2,
k_off0,
k_off1,
k_off2,
k_cat0,
k_cat1,
k_cat2,
l_on0,
l_on1,
l_on2,
l_off0,
l_off1,
l_off2,
l_cat0,
l_cat1,
l_cat2}$

Time: 0 ms


10: vl := npho_variables n;
vl := {s0,
s1,
s2,
s3,
c0,
c1,
c2,
d1,
d2,
d3,
e,
f}$

Time: 0 ms


11: ofl := npho_vectorfield n;
ofl := {c0*k_off0 + d1*l_cat0 - e*k_on0*s0,
c0*k_cat0 + c1*k_off1 + d1*l_off0 + d2*l_cat1 - e*k_on1*s1 - f*l_on0*s1,
c1*k_cat1 + c2*k_off2 + d2*l_off1 + d3*l_cat2 - e*k_on2*s2 - f*l_on1*s2,
 - c0*k_cat0 - c0*k_off0 + e*k_on0*s0,
 - c1*k_cat1 - c1*k_off1 + e*k_on1*s1,
 - c2*k_cat2 - c2*k_off2 + e*k_on2*s2,
 - d1*l_cat0 - d1*l_off0 + f*l_on0*s1,
 - d2*l_cat1 - d2*l_off1 + f*l_on1*s2,
 - d3*l_cat2 - d3*l_off2 + f*l_on2*s3}$

Time: 0 ms


12: 
12: w := rename(vl, ofl)$
Time: 0 ms


13: xl := first w;
xl := {x1,x2,x3,x4,x5,x6,x7,x8,x9,x10,x11,x12}$

Time: 0 ms


14: fl := second w;
fl := {k_off0*x5 - k_on0*x1*x11 + l_cat0*x8,
k_cat0*x5 + k_off1*x6 - k_on1*x11*x2 + l_cat1*x9 + l_off0*x8 - l_on0*x12*x2,
k_cat1*x6 + k_off2*x7 - k_on2*x11*x3 + l_cat2*x10 + l_off1*x9 - l_on1*x12*x3,
 - k_cat0*x5 - k_off0*x5 + k_on0*x1*x11,
 - k_cat1*x6 - k_off1*x6 + k_on1*x11*x2,
 - k_cat2*x7 - k_off2*x7 + k_on2*x11*x3,
 - l_cat0*x8 - l_off0*x8 + l_on0*x12*x2,
 - l_cat1*x9 - l_off1*x9 + l_on1*x12*x3,
 - l_cat2*x10 - l_off2*x10 + l_on2*x12*x4}$

Time: 10 ms


15: third w;
{s0 = x1,
s1 = x2,
s2 = x3,
s3 = x4,
c0 = x5,
c1 = x6,
c2 = x7,
d1 = x8,
d2 = x9,
d3 = x10,
e = x11,
f = x12}$

Time: 0 ms


16: 
16: pos := for each k in kl collect k > 0$
Time: 0 ms


17: 
17: % Non-emptyness of V_k^*:
17: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,ex(x7,ex(x8,ex(x9,ex(x10,ex(x11,ex(
x12,x9 <> 0 and x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 
<> 0 and x2 <> 0 and x12 <> 0 and x11 <> 0 and x10 <> 0 and x1 <> 0 and l_cat2*
x10 + l_off2*x10 - l_on2*x12*x4 = 0 and l_cat1*x9 + l_off1*x9 - l_on1*x12*x3 = 0
 and l_cat0*x8 + l_off0*x8 - l_on0*x12*x2 = 0 and k_off0*x5 - k_on0*x1*x11 + 
l_cat0*x8 = 0 and k_cat2*x7 + k_off2*x7 - k_on2*x11*x3 = 0 and k_cat1*x6 + 
k_off2*x7 - k_on2*x11*x3 + l_cat2*x10 + l_off1*x9 - l_on1*x12*x3 = 0 and k_cat1*
x6 + k_off1*x6 - k_on1*x11*x2 = 0 and k_cat0*x5 + k_off1*x6 - k_on1*x11*x2 + 
l_cat1*x9 + l_off0*x8 - l_on0*x12*x2 = 0 and k_cat0*x5 + k_off0*x5 - k_on0*x1*
x11 = 0))))))))))))$

Time: 0 ms


18: w := rlqea(phi1, pos);
w := {{true,
{x1 = -1,
x10 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*
k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*
k_on1*k_on2*l_cat0*l_cat1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*k_on1*k_on2*
l_cat0*l_off1*l_on0 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + 
k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_cat2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat1*k_cat2*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_off1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1),
x11 = ( - k_cat0 - k_off0)/k_on0,
x12 = (k_cat0*l_cat0 + k_cat0*l_off0)/(l_cat0*l_on0),
x2 = 1,
x3 = ( - k_cat0*k_cat1*k_on1*l_cat0*l_cat1*l_on0 - k_cat0*k_cat1*k_on1*l_cat0*
l_off1*l_on0 - k_cat1*k_off0*k_on1*l_cat0*l_cat1*l_on0 - k_cat1*k_off0*k_on1*
l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*
k_on0*l_cat1*l_off0*l_on1 + k_cat0*k_off1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*
k_off1*k_on0*l_cat1*l_off0*l_on1),
x4 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 
k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat0**2
*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat0**2*k_cat1*
k_cat2*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*
l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0**2
*l_off1*l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0**2*l_cat1*
l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_cat2*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat1*l_cat2*l_off0**2*
l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*
l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0
**2*k_cat2*k_off1*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*
k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_off1*k_off2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*k_on0
**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2),
x5 = 1,
x6 = ( - k_cat0*k_on1 - k_off0*k_on1)/(k_cat1*k_on0 + k_off1*k_on0),
x7 = (k_cat0**2*k_cat1*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*k_cat1*k_on1*
k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_cat1*
l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_off1*l_on0 + k_cat1*k_off0**
2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat1*k_off0**2*k_on1*k_on2*l_cat0*l_off1*
l_on0)/(k_cat0*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*k_cat2
*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*
l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*l_off0*
l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_off1*k_off2
*k_on0**2*l_cat1*l_off0*l_on1),
x8 = k_cat0/l_cat0,
x9 = ( - k_cat0*k_cat1*k_on1 - k_cat1*k_off0*k_on1)/(k_cat1*k_on0*l_cat1 + 
k_off1*k_on0*l_cat1)}}}$

Time: 170 ms


19: phi1_ := rlsimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 0 ms


20: 
20: % Shifted completeness under inverses:
20: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(g10,
all(g11,all(g12,all(x1,all(x2,all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,
all(x10,all(x11,all(x12,(x9 <> 0 and x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0
 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x12 <> 0 and x11 <> 0 and x10 <> 0 and 
x1 <> 0 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 
and g3 <> 0 and g2 <> 0 and g12 <> 0 and g11 <> 0 and g10 <> 0 and g1 <> 0) and 
(g10*l_cat2 + g10*l_off2 - g12*g4*l_on2 = 0 and  - g12*g3*l_on1 + g9*l_cat1 + g9
*l_off1 = 0 and  - g12*g2*l_on0 + g8*l_cat0 + g8*l_off0 = 0 and  - g1*g11*k_on0 
+ g5*k_off0 + g8*l_cat0 = 0 and  - g11*g3*k_on2 + g7*k_cat2 + g7*k_off2 = 0 and 
g10*l_cat2 - g11*g3*k_on2 - g12*g3*l_on1 + g6*k_cat1 + g7*k_off2 + g9*l_off1 = 0
 and  - g11*g2*k_on1 + g6*k_cat1 + g6*k_off1 = 0 and  - g11*g2*k_on1 - g12*g2*
l_on0 + g5*k_cat0 + g6*k_off1 + g8*l_off0 + g9*l_cat1 = 0 and  - g1*g11*k_on0 + 
g5*k_cat0 + g5*k_off0 = 0) and (g10*l_cat2*x10 + g10*l_off2*x10 - g12*g4*l_on2*
x12*x4 = 0 and  - g12*g3*l_on1*x12*x3 + g9*l_cat1*x9 + g9*l_off1*x9 = 0 and  - 
g12*g2*l_on0*x12*x2 + g8*l_cat0*x8 + g8*l_off0*x8 = 0 and  - g1*g11*k_on0*x1*x11
 + g5*k_off0*x5 + g8*l_cat0*x8 = 0 and  - g11*g3*k_on2*x11*x3 + g7*k_cat2*x7 + 
g7*k_off2*x7 = 0 and g10*l_cat2*x10 - g11*g3*k_on2*x11*x3 - g12*g3*l_on1*x12*x3 
+ g6*k_cat1*x6 + g7*k_off2*x7 + g9*l_off1*x9 = 0 and  - g11*g2*k_on1*x11*x2 + g6
*k_cat1*x6 + g6*k_off1*x6 = 0 and  - g11*g2*k_on1*x11*x2 - g12*g2*l_on0*x12*x2 +
 g5*k_cat0*x5 + g6*k_off1*x6 + g8*l_off0*x8 + g9*l_cat1*x9 = 0 and  - g1*g11*
k_on0*x1*x11 + g5*k_cat0*x5 + g5*k_off0*x5 = 0) impl g10*l_cat2*x12*x4 + g10*
l_off2*x12*x4 - g12*g4*l_on2*x10 = 0 and  - g12*g3*l_on1*x9 + g9*l_cat1*x12*x3 +
 g9*l_off1*x12*x3 = 0 and  - g12*g2*l_on0*x8 + g8*l_cat0*x12*x2 + g8*l_off0*x12*
x2 = 0 and  - g1*g11*k_on0*x5*x8 + g5*k_off0*x1*x11*x8 + g8*l_cat0*x1*x11*x5 = 0
 and  - g11*g3*k_on2*x7 + g7*k_cat2*x11*x3 + g7*k_off2*x11*x3 = 0 and g10*l_cat2
*x11*x12*x3*x6*x7*x9 - g11*g3*k_on2*x10*x12*x6*x7*x9 - g12*g3*l_on1*x10*x11*x6*
x7*x9 + g6*k_cat1*x10*x11*x12*x3*x7*x9 + g7*k_off2*x10*x11*x12*x3*x6*x9 + g9*
l_off1*x10*x11*x12*x3*x6*x7 = 0 and  - g11*g2*k_on1*x6 + g6*k_cat1*x11*x2 + g6*
k_off1*x11*x2 = 0 and  - g11*g2*k_on1*x12*x5*x6*x8*x9 - g12*g2*l_on0*x11*x5*x6*
x8*x9 + g5*k_cat0*x11*x12*x2*x6*x8*x9 + g6*k_off1*x11*x12*x2*x5*x8*x9 + g8*
l_off0*x11*x12*x2*x5*x6*x9 + g9*l_cat1*x11*x12*x2*x5*x6*x8 = 0 and  - g1*g11*
k_on0*x5 + g5*k_cat0*x1*x11 + g5*k_off0*x1*x11 = 0))))))))))))))))))))))))$

Time: 0 ms


21: phi2_ := rlqe(phi2, pos);
phi2_ := true$

Time: 1760 ms


22: 
22: % Shifted completeness under multiplication:
22: phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(g10,
all(g11,all(g12,all(x1,all(x2,all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,
all(x10,all(x11,all(x12,all(y1,all(y2,all(y3,all(y4,all(y5,all(y6,all(y7,all(y8,
all(y9,all(y10,all(y11,all(y12,(y9 <> 0 and y8 <> 0 and y7 <> 0 and y6 <> 0 and 
y5 <> 0 and y4 <> 0 and y3 <> 0 and y2 <> 0 and y12 <> 0 and y11 <> 0 and y10 <>
 0 and y1 <> 0 and x9 <> 0 and x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and 
x4 <> 0 and x3 <> 0 and x2 <> 0 and x12 <> 0 and x11 <> 0 and x10 <> 0 and x1 <>
 0 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and 
g3 <> 0 and g2 <> 0 and g12 <> 0 and g11 <> 0 and g10 <> 0 and g1 <> 0) and (g10
*l_cat2 + g10*l_off2 - g12*g4*l_on2 = 0 and  - g12*g3*l_on1 + g9*l_cat1 + g9*
l_off1 = 0 and  - g12*g2*l_on0 + g8*l_cat0 + g8*l_off0 = 0 and  - g1*g11*k_on0 +
 g5*k_off0 + g8*l_cat0 = 0 and  - g11*g3*k_on2 + g7*k_cat2 + g7*k_off2 = 0 and 
g10*l_cat2 - g11*g3*k_on2 - g12*g3*l_on1 + g6*k_cat1 + g7*k_off2 + g9*l_off1 = 0
 and  - g11*g2*k_on1 + g6*k_cat1 + g6*k_off1 = 0 and  - g11*g2*k_on1 - g12*g2*
l_on0 + g5*k_cat0 + g6*k_off1 + g8*l_off0 + g9*l_cat1 = 0 and  - g1*g11*k_on0 + 
g5*k_cat0 + g5*k_off0 = 0) and (g10*l_cat2*x10 + g10*l_off2*x10 - g12*g4*l_on2*
x12*x4 = 0 and  - g12*g3*l_on1*x12*x3 + g9*l_cat1*x9 + g9*l_off1*x9 = 0 and  - 
g12*g2*l_on0*x12*x2 + g8*l_cat0*x8 + g8*l_off0*x8 = 0 and  - g1*g11*k_on0*x1*x11
 + g5*k_off0*x5 + g8*l_cat0*x8 = 0 and  - g11*g3*k_on2*x11*x3 + g7*k_cat2*x7 + 
g7*k_off2*x7 = 0 and g10*l_cat2*x10 - g11*g3*k_on2*x11*x3 - g12*g3*l_on1*x12*x3 
+ g6*k_cat1*x6 + g7*k_off2*x7 + g9*l_off1*x9 = 0 and  - g11*g2*k_on1*x11*x2 + g6
*k_cat1*x6 + g6*k_off1*x6 = 0 and  - g11*g2*k_on1*x11*x2 - g12*g2*l_on0*x12*x2 +
 g5*k_cat0*x5 + g6*k_off1*x6 + g8*l_off0*x8 + g9*l_cat1*x9 = 0 and  - g1*g11*
k_on0*x1*x11 + g5*k_cat0*x5 + g5*k_off0*x5 = 0) and (g10*l_cat2*y10 + g10*l_off2
*y10 - g12*g4*l_on2*y12*y4 = 0 and  - g12*g3*l_on1*y12*y3 + g9*l_cat1*y9 + g9*
l_off1*y9 = 0 and  - g12*g2*l_on0*y12*y2 + g8*l_cat0*y8 + g8*l_off0*y8 = 0 and  
- g1*g11*k_on0*y1*y11 + g5*k_off0*y5 + g8*l_cat0*y8 = 0 and  - g11*g3*k_on2*y11*
y3 + g7*k_cat2*y7 + g7*k_off2*y7 = 0 and g10*l_cat2*y10 - g11*g3*k_on2*y11*y3 - 
g12*g3*l_on1*y12*y3 + g6*k_cat1*y6 + g7*k_off2*y7 + g9*l_off1*y9 = 0 and  - g11*
g2*k_on1*y11*y2 + g6*k_cat1*y6 + g6*k_off1*y6 = 0 and  - g11*g2*k_on1*y11*y2 - 
g12*g2*l_on0*y12*y2 + g5*k_cat0*y5 + g6*k_off1*y6 + g8*l_off0*y8 + g9*l_cat1*y9 
= 0 and  - g1*g11*k_on0*y1*y11 + g5*k_cat0*y5 + g5*k_off0*y5 = 0) impl g10*
l_cat2*x10*y10 + g10*l_off2*x10*y10 - g12*g4*l_on2*x12*x4*y12*y4 = 0 and  - g12*
g3*l_on1*x12*x3*y12*y3 + g9*l_cat1*x9*y9 + g9*l_off1*x9*y9 = 0 and  - g12*g2*
l_on0*x12*x2*y12*y2 + g8*l_cat0*x8*y8 + g8*l_off0*x8*y8 = 0 and  - g1*g11*k_on0*
x1*x11*y1*y11 + g5*k_off0*x5*y5 + g8*l_cat0*x8*y8 = 0 and  - g11*g3*k_on2*x11*x3
*y11*y3 + g7*k_cat2*x7*y7 + g7*k_off2*x7*y7 = 0 and g10*l_cat2*x10*y10 - g11*g3*
k_on2*x11*x3*y11*y3 - g12*g3*l_on1*x12*x3*y12*y3 + g6*k_cat1*x6*y6 + g7*k_off2*
x7*y7 + g9*l_off1*x9*y9 = 0 and  - g11*g2*k_on1*x11*x2*y11*y2 + g6*k_cat1*x6*y6 
+ g6*k_off1*x6*y6 = 0 and  - g11*g2*k_on1*x11*x2*y11*y2 - g12*g2*l_on0*x12*x2*
y12*y2 + g5*k_cat0*x5*y5 + g6*k_off1*x6*y6 + g8*l_off0*x8*y8 + g9*l_cat1*x9*y9 =
 0 and  - g1*g11*k_on0*x1*x11*y1*y11 + g5*k_cat0*x5*y5 + g5*k_off0*x5*y5 = 0))))
))))))))))))))))))))))))))))))))$

Time: 0 ms


23: phi3_ := rlqe(phi3, pos);
phi3_ := true$

Time: 2890 ms


24: 
24: coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);
coset := true$

Time: 0 ms


25: 
25: phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);
phi4 := l_cat2 + l_off2 - l_on2 = 0 and l_cat1 + l_off1 - l_on1 = 0 and l_cat0 +
 l_off0 - l_on0 = 0 and k_off0 - k_on0 + l_cat0 = 0 and k_cat2 + k_off2 - k_on2 
= 0 and k_cat1 + k_off2 - k_on2 + l_cat2 + l_off1 - l_on1 = 0 and k_cat1 + 
k_off1 - k_on1 = 0 and k_cat0 + k_off1 - k_on1 + l_cat1 + l_off0 - l_on0 = 0 and
 k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


26: 
26: group := rlgsn(coset and phi4, form=dnf);
group := k_off0 - k_on0 - l_off0 + l_on0 = 0 and k_off0 - k_on0 + l_cat0 = 0 and
 k_cat2 + l_off2 - l_on2 = 0 and k_cat2 - l_cat2 = 0 and k_cat2 + k_off2 - k_on2
 = 0 and k_cat1 + l_off1 - l_on1 = 0 and k_cat1 - l_cat1 = 0 and k_cat1 + k_off1
 - k_on1 = 0 and k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


27: 
27: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 0 ms


28: 
28: lisp date!-and!-time();
"20-May-2021 14:17:46"

Time: 0 ms


29: 
29: end;
Time: 0 ms


30: 
Time: 0 ms

31: 
Time: 0 ms

32: 
Time: 0 ms

33: 
Time: 0 ms

34: 
*** End-of-file read 

Quitting

n-phosphorylation.sh exiting normally


==> anc/n-Phosphorylation/2021-05-22/3-phosphorylation.time <==
	Command being timed: "redpsl"
	User time (seconds): 5.03
	System time (seconds): 0.73
	Percent of CPU this job got: 97%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:05.89
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 2990752
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 759799
	Voluntary context switches: 977
	Involuntary context switches: 569
	Swaps: 0
	File system inputs: 0
	File system outputs: 64
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/4-phosphorylation.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:17:40"


4: lisp getpid();
110420


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: symbolic (infile "../../Code/n-phosphorylation.red" where !*output=nil);

7: 
7: on time;
Time: 70 ms


8: 
8: n := lisp lto_id2int lto_string2id getenv("n");
n := 4$

Time: 0 ms


9: 
9: kl := npho_parameters n;
kl := {k_on0,
k_on1,
k_on2,
k_on3,
k_off0,
k_off1,
k_off2,
k_off3,
k_cat0,
k_cat1,
k_cat2,
k_cat3,
l_on0,
l_on1,
l_on2,
l_on3,
l_off0,
l_off1,
l_off2,
l_off3,
l_cat0,
l_cat1,
l_cat2,
l_cat3}$

Time: 0 ms


10: vl := npho_variables n;
vl := {s0,
s1,
s2,
s3,
s4,
c0,
c1,
c2,
c3,
d1,
d2,
d3,
d4,
e,
f}$

Time: 0 ms


11: ofl := npho_vectorfield n;
ofl := {c0*k_off0 + d1*l_cat0 - e*k_on0*s0,
c0*k_cat0 + c1*k_off1 + d1*l_off0 + d2*l_cat1 - e*k_on1*s1 - f*l_on0*s1,
c1*k_cat1 + c2*k_off2 + d2*l_off1 + d3*l_cat2 - e*k_on2*s2 - f*l_on1*s2,
c2*k_cat2 + c3*k_off3 + d3*l_off2 + d4*l_cat3 - e*k_on3*s3 - f*l_on2*s3,
 - c0*k_cat0 - c0*k_off0 + e*k_on0*s0,
 - c1*k_cat1 - c1*k_off1 + e*k_on1*s1,
 - c2*k_cat2 - c2*k_off2 + e*k_on2*s2,
 - c3*k_cat3 - c3*k_off3 + e*k_on3*s3,
 - d1*l_cat0 - d1*l_off0 + f*l_on0*s1,
 - d2*l_cat1 - d2*l_off1 + f*l_on1*s2,
 - d3*l_cat2 - d3*l_off2 + f*l_on2*s3,
 - d4*l_cat3 - d4*l_off3 + f*l_on3*s4}$

Time: 0 ms


12: 
12: w := rename(vl, ofl)$
Time: 0 ms


13: xl := first w;
xl := {x1,x2,x3,x4,x5,x6,x7,x8,x9,x10,x11,x12,x13,x14,x15}$

Time: 0 ms


14: fl := second w;
fl := {k_off0*x6 - k_on0*x1*x14 + l_cat0*x10,
k_cat0*x6 + k_off1*x7 - k_on1*x14*x2 + l_cat1*x11 + l_off0*x10 - l_on0*x15*x2,
k_cat1*x7 + k_off2*x8 - k_on2*x14*x3 + l_cat2*x12 + l_off1*x11 - l_on1*x15*x3,
k_cat2*x8 + k_off3*x9 - k_on3*x14*x4 + l_cat3*x13 + l_off2*x12 - l_on2*x15*x4,
 - k_cat0*x6 - k_off0*x6 + k_on0*x1*x14,
 - k_cat1*x7 - k_off1*x7 + k_on1*x14*x2,
 - k_cat2*x8 - k_off2*x8 + k_on2*x14*x3,
 - k_cat3*x9 - k_off3*x9 + k_on3*x14*x4,
 - l_cat0*x10 - l_off0*x10 + l_on0*x15*x2,
 - l_cat1*x11 - l_off1*x11 + l_on1*x15*x3,
 - l_cat2*x12 - l_off2*x12 + l_on2*x15*x4,
 - l_cat3*x13 - l_off3*x13 + l_on3*x15*x5}$

Time: 0 ms


15: third w;
{s0 = x1,
s1 = x2,
s2 = x3,
s3 = x4,
s4 = x5,
c0 = x6,
c1 = x7,
c2 = x8,
c3 = x9,
d1 = x10,
d2 = x11,
d3 = x12,
d4 = x13,
e = x14,
f = x15}$

Time: 0 ms


16: 
16: pos := for each k in kl collect k > 0$
Time: 0 ms


17: 
17: % Non-emptyness of V_k^*:
17: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,ex(x7,ex(x8,ex(x9,ex(x10,ex(x11,ex(
x12,ex(x13,ex(x14,ex(x15,x9 <> 0 and x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0
 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x15 <> 0 and x14 <> 0 and x13 <> 0 and 
x12 <> 0 and x11 <> 0 and x10 <> 0 and x1 <> 0 and l_cat3*x13 + l_off3*x13 - 
l_on3*x15*x5 = 0 and l_cat2*x12 + l_off2*x12 - l_on2*x15*x4 = 0 and l_cat1*x11 +
 l_off1*x11 - l_on1*x15*x3 = 0 and l_cat0*x10 + l_off0*x10 - l_on0*x15*x2 = 0 
and k_off0*x6 - k_on0*x1*x14 + l_cat0*x10 = 0 and k_cat3*x9 + k_off3*x9 - k_on3*
x14*x4 = 0 and k_cat2*x8 + k_off3*x9 - k_on3*x14*x4 + l_cat3*x13 + l_off2*x12 - 
l_on2*x15*x4 = 0 and k_cat2*x8 + k_off2*x8 - k_on2*x14*x3 = 0 and k_cat1*x7 + 
k_off2*x8 - k_on2*x14*x3 + l_cat2*x12 + l_off1*x11 - l_on1*x15*x3 = 0 and k_cat1
*x7 + k_off1*x7 - k_on1*x14*x2 = 0 and k_cat0*x6 + k_off1*x7 - k_on1*x14*x2 + 
l_cat1*x11 + l_off0*x10 - l_on0*x15*x2 = 0 and k_cat0*x6 + k_off0*x6 - k_on0*x1*
x14 = 0)))))))))))))))$

Time: 10 ms


18: w := rlqea(phi1, pos);
w := {{true,
{x1 = -1,
x10 = k_cat0/l_cat0,
x11 = ( - k_cat0*k_cat1*k_on1 - k_cat1*k_off0*k_on1)/(k_cat1*k_on0*l_cat1 + 
k_off1*k_on0*l_cat1),
x12 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*
k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*
k_on1*k_on2*l_cat0*l_cat1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*k_on1*k_on2*
l_cat0*l_off1*l_on0 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + 
k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_cat2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat1*k_cat2*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_off1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1),
x13 = ( - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*
l_cat2*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_off2*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0
**2*l_cat2*l_off1*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*
l_cat0**2*l_off1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1
*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3
*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*
l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_cat2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2
*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 
k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**
2 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*
l_on0**2 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_off1*
l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**
3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_off3*
k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*
k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*
l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_off3*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_off3*
k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat2*k_cat3*
k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat2*
k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_cat3*k_off1*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*
l_on2 + 2*k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*l_cat2*
l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat3*k_off1*k_off2*k_on0**3*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat3*k_off1*k_off2*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat3*k_off1*k_off2*
k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*
k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_off1*
k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**
2*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2),
x14 = ( - k_cat0 - k_off0)/k_on0,
x15 = (k_cat0*l_cat0 + k_cat0*l_off0)/(l_cat0*l_on0),
x2 = 1,
x3 = ( - k_cat0*k_cat1*k_on1*l_cat0*l_cat1*l_on0 - k_cat0*k_cat1*k_on1*l_cat0*
l_off1*l_on0 - k_cat1*k_off0*k_on1*l_cat0*l_cat1*l_on0 - k_cat1*k_off0*k_on1*
l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*
k_on0*l_cat1*l_off0*l_on1 + k_cat0*k_off1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*
k_off1*k_on0*l_cat1*l_off0*l_on1),
x4 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 
k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat0**2
*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat0**2*k_cat1*
k_cat2*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*
l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0**2
*l_off1*l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0**2*l_cat1*
l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_cat2*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat1*l_cat2*l_off0**2*
l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*
l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0
**2*k_cat2*k_off1*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*
k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_off1*k_off2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*k_on0
**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2),
x5 = ( - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0
**3*l_cat1*l_cat2*l_off3*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*
k_on3*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*
k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - k_cat0**3*k_cat1*
k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - k_cat0
**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*l_on0
**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat3*l_off1*
l_off2*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*
l_off1*l_off2*l_off3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*
k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 - 3*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat3*
l_off2*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*
l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - 3*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*
l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*
l_cat3*l_off1*l_off2*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*
k_on2*k_on3*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 - 3*
k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*
l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**
2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - 3*k_cat0*k_cat1*
k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**
3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*
l_off1*l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*
k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**
3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*
l_cat1*l_cat3*l_off2*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3
*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*
k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - k_cat1*k_cat2*k_cat3*
k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**
3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_off1*l_off2*
l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*
l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3
*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*
l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0
**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0*
l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*
k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0
*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*
l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*k_off1*k_on0
**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*
k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*
l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_on0
**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1
*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat3*k_off1*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_on0**3*l_cat1*l_cat2*l_cat3
*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_on0**3*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2*k_off3*k_on0
**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1
*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 
+ k_cat0**3*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*
l_on2*l_on3),
x6 = 1,
x7 = ( - k_cat0*k_on1 - k_off0*k_on1)/(k_cat1*k_on0 + k_off1*k_on0),
x8 = (k_cat0**2*k_cat1*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*k_cat1*k_on1*
k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_cat1*
l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_off1*l_on0 + k_cat1*k_off0**
2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat1*k_off0**2*k_on1*k_on2*l_cat0*l_off1*
l_on0)/(k_cat0*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*k_cat2
*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*
l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*l_off0*
l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_off1*k_off2
*k_on0**2*l_cat1*l_off0*l_on1),
x9 = ( - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0
**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2
 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 
k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - 3*
k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**
2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*
l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*
l_off1*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*
l_off1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*k_on1*k_on2*k_on3*
l_cat0**2*l_cat1*l_cat2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - k_cat1*k_cat2*k_off0**3*
k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - k_cat1*k_cat2*k_off0**3*
k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - k_cat1*k_cat2*k_off0**3*
k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - k_cat1*k_cat2*k_off0**3*
k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*
k_cat3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*
k_cat2*k_cat3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*
k_cat2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_cat1*
k_cat2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat3*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_cat3*k_off1*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat3*k_off1*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat3*k_off1*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat3*k_off1*k_off2*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_off1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_off1*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2)}}}$

Time: 490 ms


19: phi1_ := rlsimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 0 ms


20: 
20: % Shifted completeness under inverses:
20: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(g10,
all(g11,all(g12,all(g13,all(g14,all(g15,all(x1,all(x2,all(x3,all(x4,all(x5,all(
x6,all(x7,all(x8,all(x9,all(x10,all(x11,all(x12,all(x13,all(x14,all(x15,(x9 <> 0
 and x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 
<> 0 and x15 <> 0 and x14 <> 0 and x13 <> 0 and x12 <> 0 and x11 <> 0 and x10 <>
 0 and x1 <> 0 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and 
g4 <> 0 and g3 <> 0 and g2 <> 0 and g15 <> 0 and g14 <> 0 and g13 <> 0 and g12 
<> 0 and g11 <> 0 and g10 <> 0 and g1 <> 0) and (g13*l_cat3 + g13*l_off3 - g15*
g5*l_on3 = 0 and g12*l_cat2 + g12*l_off2 - g15*g4*l_on2 = 0 and g11*l_cat1 + g11
*l_off1 - g15*g3*l_on1 = 0 and g10*l_cat0 + g10*l_off0 - g15*g2*l_on0 = 0 and  -
 g1*g14*k_on0 + g10*l_cat0 + g6*k_off0 = 0 and  - g14*g4*k_on3 + g9*k_cat3 + g9*
k_off3 = 0 and g12*l_off2 + g13*l_cat3 - g14*g4*k_on3 - g15*g4*l_on2 + g8*k_cat2
 + g9*k_off3 = 0 and  - g14*g3*k_on2 + g8*k_cat2 + g8*k_off2 = 0 and g11*l_off1 
+ g12*l_cat2 - g14*g3*k_on2 - g15*g3*l_on1 + g7*k_cat1 + g8*k_off2 = 0 and  - 
g14*g2*k_on1 + g7*k_cat1 + g7*k_off1 = 0 and g10*l_off0 + g11*l_cat1 - g14*g2*
k_on1 - g15*g2*l_on0 + g6*k_cat0 + g7*k_off1 = 0 and  - g1*g14*k_on0 + g6*k_cat0
 + g6*k_off0 = 0) and (g13*l_cat3*x13 + g13*l_off3*x13 - g15*g5*l_on3*x15*x5 = 0
 and g12*l_cat2*x12 + g12*l_off2*x12 - g15*g4*l_on2*x15*x4 = 0 and g11*l_cat1*
x11 + g11*l_off1*x11 - g15*g3*l_on1*x15*x3 = 0 and g10*l_cat0*x10 + g10*l_off0*
x10 - g15*g2*l_on0*x15*x2 = 0 and  - g1*g14*k_on0*x1*x14 + g10*l_cat0*x10 + g6*
k_off0*x6 = 0 and  - g14*g4*k_on3*x14*x4 + g9*k_cat3*x9 + g9*k_off3*x9 = 0 and 
g12*l_off2*x12 + g13*l_cat3*x13 - g14*g4*k_on3*x14*x4 - g15*g4*l_on2*x15*x4 + g8
*k_cat2*x8 + g9*k_off3*x9 = 0 and  - g14*g3*k_on2*x14*x3 + g8*k_cat2*x8 + g8*
k_off2*x8 = 0 and g11*l_off1*x11 + g12*l_cat2*x12 - g14*g3*k_on2*x14*x3 - g15*g3
*l_on1*x15*x3 + g7*k_cat1*x7 + g8*k_off2*x8 = 0 and  - g14*g2*k_on1*x14*x2 + g7*
k_cat1*x7 + g7*k_off1*x7 = 0 and g10*l_off0*x10 + g11*l_cat1*x11 - g14*g2*k_on1*
x14*x2 - g15*g2*l_on0*x15*x2 + g6*k_cat0*x6 + g7*k_off1*x7 = 0 and  - g1*g14*
k_on0*x1*x14 + g6*k_cat0*x6 + g6*k_off0*x6 = 0) impl g13*l_cat3*x15*x5 + g13*
l_off3*x15*x5 - g15*g5*l_on3*x13 = 0 and g12*l_cat2*x15*x4 + g12*l_off2*x15*x4 -
 g15*g4*l_on2*x12 = 0 and g11*l_cat1*x15*x3 + g11*l_off1*x15*x3 - g15*g3*l_on1*
x11 = 0 and g10*l_cat0*x15*x2 + g10*l_off0*x15*x2 - g15*g2*l_on0*x10 = 0 and  - 
g1*g14*k_on0*x10*x6 + g10*l_cat0*x1*x14*x6 + g6*k_off0*x1*x10*x14 = 0 and  - g14
*g4*k_on3*x9 + g9*k_cat3*x14*x4 + g9*k_off3*x14*x4 = 0 and g12*l_off2*x13*x14*
x15*x4*x8*x9 + g13*l_cat3*x12*x14*x15*x4*x8*x9 - g14*g4*k_on3*x12*x13*x15*x8*x9 
- g15*g4*l_on2*x12*x13*x14*x8*x9 + g8*k_cat2*x12*x13*x14*x15*x4*x9 + g9*k_off3*
x12*x13*x14*x15*x4*x8 = 0 and  - g14*g3*k_on2*x8 + g8*k_cat2*x14*x3 + g8*k_off2*
x14*x3 = 0 and g11*l_off1*x12*x14*x15*x3*x7*x8 + g12*l_cat2*x11*x14*x15*x3*x7*x8
 - g14*g3*k_on2*x11*x12*x15*x7*x8 - g15*g3*l_on1*x11*x12*x14*x7*x8 + g7*k_cat1*
x11*x12*x14*x15*x3*x8 + g8*k_off2*x11*x12*x14*x15*x3*x7 = 0 and  - g14*g2*k_on1*
x7 + g7*k_cat1*x14*x2 + g7*k_off1*x14*x2 = 0 and g10*l_off0*x11*x14*x15*x2*x6*x7
 + g11*l_cat1*x10*x14*x15*x2*x6*x7 - g14*g2*k_on1*x10*x11*x15*x6*x7 - g15*g2*
l_on0*x10*x11*x14*x6*x7 + g6*k_cat0*x10*x11*x14*x15*x2*x7 + g7*k_off1*x10*x11*
x14*x15*x2*x6 = 0 and  - g1*g14*k_on0*x6 + g6*k_cat0*x1*x14 + g6*k_off0*x1*x14 =
 0))))))))))))))))))))))))))))))$

Time: 0 ms


21: phi2_ := rlqe(phi2, pos);
phi2_ := true$

Time: 16510 ms


22: 
22: % Shifted completeness under multiplication:
22: phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(g10,
all(g11,all(g12,all(g13,all(g14,all(g15,all(x1,all(x2,all(x3,all(x4,all(x5,all(
x6,all(x7,all(x8,all(x9,all(x10,all(x11,all(x12,all(x13,all(x14,all(x15,all(y1,
all(y2,all(y3,all(y4,all(y5,all(y6,all(y7,all(y8,all(y9,all(y10,all(y11,all(y12,
all(y13,all(y14,all(y15,(y9 <> 0 and y8 <> 0 and y7 <> 0 and y6 <> 0 and y5 <> 0
 and y4 <> 0 and y3 <> 0 and y2 <> 0 and y15 <> 0 and y14 <> 0 and y13 <> 0 and 
y12 <> 0 and y11 <> 0 and y10 <> 0 and y1 <> 0 and x9 <> 0 and x8 <> 0 and x7 <>
 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x15 <> 0 and 
x14 <> 0 and x13 <> 0 and x12 <> 0 and x11 <> 0 and x10 <> 0 and x1 <> 0 and g9 
<> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and g3 <> 0 and
 g2 <> 0 and g15 <> 0 and g14 <> 0 and g13 <> 0 and g12 <> 0 and g11 <> 0 and 
g10 <> 0 and g1 <> 0) and (g13*l_cat3 + g13*l_off3 - g15*g5*l_on3 = 0 and g12*
l_cat2 + g12*l_off2 - g15*g4*l_on2 = 0 and g11*l_cat1 + g11*l_off1 - g15*g3*
l_on1 = 0 and g10*l_cat0 + g10*l_off0 - g15*g2*l_on0 = 0 and  - g1*g14*k_on0 + 
g10*l_cat0 + g6*k_off0 = 0 and  - g14*g4*k_on3 + g9*k_cat3 + g9*k_off3 = 0 and 
g12*l_off2 + g13*l_cat3 - g14*g4*k_on3 - g15*g4*l_on2 + g8*k_cat2 + g9*k_off3 = 
0 and  - g14*g3*k_on2 + g8*k_cat2 + g8*k_off2 = 0 and g11*l_off1 + g12*l_cat2 - 
g14*g3*k_on2 - g15*g3*l_on1 + g7*k_cat1 + g8*k_off2 = 0 and  - g14*g2*k_on1 + g7
*k_cat1 + g7*k_off1 = 0 and g10*l_off0 + g11*l_cat1 - g14*g2*k_on1 - g15*g2*
l_on0 + g6*k_cat0 + g7*k_off1 = 0 and  - g1*g14*k_on0 + g6*k_cat0 + g6*k_off0 = 
0) and (g13*l_cat3*x13 + g13*l_off3*x13 - g15*g5*l_on3*x15*x5 = 0 and g12*l_cat2
*x12 + g12*l_off2*x12 - g15*g4*l_on2*x15*x4 = 0 and g11*l_cat1*x11 + g11*l_off1*
x11 - g15*g3*l_on1*x15*x3 = 0 and g10*l_cat0*x10 + g10*l_off0*x10 - g15*g2*l_on0
*x15*x2 = 0 and  - g1*g14*k_on0*x1*x14 + g10*l_cat0*x10 + g6*k_off0*x6 = 0 and  
- g14*g4*k_on3*x14*x4 + g9*k_cat3*x9 + g9*k_off3*x9 = 0 and g12*l_off2*x12 + g13
*l_cat3*x13 - g14*g4*k_on3*x14*x4 - g15*g4*l_on2*x15*x4 + g8*k_cat2*x8 + g9*
k_off3*x9 = 0 and  - g14*g3*k_on2*x14*x3 + g8*k_cat2*x8 + g8*k_off2*x8 = 0 and 
g11*l_off1*x11 + g12*l_cat2*x12 - g14*g3*k_on2*x14*x3 - g15*g3*l_on1*x15*x3 + g7
*k_cat1*x7 + g8*k_off2*x8 = 0 and  - g14*g2*k_on1*x14*x2 + g7*k_cat1*x7 + g7*
k_off1*x7 = 0 and g10*l_off0*x10 + g11*l_cat1*x11 - g14*g2*k_on1*x14*x2 - g15*g2
*l_on0*x15*x2 + g6*k_cat0*x6 + g7*k_off1*x7 = 0 and  - g1*g14*k_on0*x1*x14 + g6*
k_cat0*x6 + g6*k_off0*x6 = 0) and (g13*l_cat3*y13 + g13*l_off3*y13 - g15*g5*
l_on3*y15*y5 = 0 and g12*l_cat2*y12 + g12*l_off2*y12 - g15*g4*l_on2*y15*y4 = 0 
and g11*l_cat1*y11 + g11*l_off1*y11 - g15*g3*l_on1*y15*y3 = 0 and g10*l_cat0*y10
 + g10*l_off0*y10 - g15*g2*l_on0*y15*y2 = 0 and  - g1*g14*k_on0*y1*y14 + g10*
l_cat0*y10 + g6*k_off0*y6 = 0 and  - g14*g4*k_on3*y14*y4 + g9*k_cat3*y9 + g9*
k_off3*y9 = 0 and g12*l_off2*y12 + g13*l_cat3*y13 - g14*g4*k_on3*y14*y4 - g15*g4
*l_on2*y15*y4 + g8*k_cat2*y8 + g9*k_off3*y9 = 0 and  - g14*g3*k_on2*y14*y3 + g8*
k_cat2*y8 + g8*k_off2*y8 = 0 and g11*l_off1*y11 + g12*l_cat2*y12 - g14*g3*k_on2*
y14*y3 - g15*g3*l_on1*y15*y3 + g7*k_cat1*y7 + g8*k_off2*y8 = 0 and  - g14*g2*
k_on1*y14*y2 + g7*k_cat1*y7 + g7*k_off1*y7 = 0 and g10*l_off0*y10 + g11*l_cat1*
y11 - g14*g2*k_on1*y14*y2 - g15*g2*l_on0*y15*y2 + g6*k_cat0*y6 + g7*k_off1*y7 = 
0 and  - g1*g14*k_on0*y1*y14 + g6*k_cat0*y6 + g6*k_off0*y6 = 0) impl g13*l_cat3*
x13*y13 + g13*l_off3*x13*y13 - g15*g5*l_on3*x15*x5*y15*y5 = 0 and g12*l_cat2*x12
*y12 + g12*l_off2*x12*y12 - g15*g4*l_on2*x15*x4*y15*y4 = 0 and g11*l_cat1*x11*
y11 + g11*l_off1*x11*y11 - g15*g3*l_on1*x15*x3*y15*y3 = 0 and g10*l_cat0*x10*y10
 + g10*l_off0*x10*y10 - g15*g2*l_on0*x15*x2*y15*y2 = 0 and  - g1*g14*k_on0*x1*
x14*y1*y14 + g10*l_cat0*x10*y10 + g6*k_off0*x6*y6 = 0 and  - g14*g4*k_on3*x14*x4
*y14*y4 + g9*k_cat3*x9*y9 + g9*k_off3*x9*y9 = 0 and g12*l_off2*x12*y12 + g13*
l_cat3*x13*y13 - g14*g4*k_on3*x14*x4*y14*y4 - g15*g4*l_on2*x15*x4*y15*y4 + g8*
k_cat2*x8*y8 + g9*k_off3*x9*y9 = 0 and  - g14*g3*k_on2*x14*x3*y14*y3 + g8*k_cat2
*x8*y8 + g8*k_off2*x8*y8 = 0 and g11*l_off1*x11*y11 + g12*l_cat2*x12*y12 - g14*
g3*k_on2*x14*x3*y14*y3 - g15*g3*l_on1*x15*x3*y15*y3 + g7*k_cat1*x7*y7 + g8*
k_off2*x8*y8 = 0 and  - g14*g2*k_on1*x14*x2*y14*y2 + g7*k_cat1*x7*y7 + g7*k_off1
*x7*y7 = 0 and g10*l_off0*x10*y10 + g11*l_cat1*x11*y11 - g14*g2*k_on1*x14*x2*y14
*y2 - g15*g2*l_on0*x15*x2*y15*y2 + g6*k_cat0*x6*y6 + g7*k_off1*x7*y7 = 0 and  - 
g1*g14*k_on0*x1*x14*y1*y14 + g6*k_cat0*x6*y6 + g6*k_off0*x6*y6 = 0))))))))))))))
)))))))))))))))))))))))))))))))$

Time: 0 ms


23: phi3_ := rlqe(phi3, pos);
phi3_ := true$

Time: 12220 ms


24: 
24: coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);
coset := true$

Time: 10 ms


25: 
25: phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);
phi4 := l_cat3 + l_off3 - l_on3 = 0 and l_cat2 + l_off2 - l_on2 = 0 and l_cat1 +
 l_off1 - l_on1 = 0 and l_cat0 + l_off0 - l_on0 = 0 and k_off0 - k_on0 + l_cat0 
= 0 and k_cat3 + k_off3 - k_on3 = 0 and k_cat2 + k_off3 - k_on3 + l_cat3 + 
l_off2 - l_on2 = 0 and k_cat2 + k_off2 - k_on2 = 0 and k_cat1 + k_off2 - k_on2 +
 l_cat2 + l_off1 - l_on1 = 0 and k_cat1 + k_off1 - k_on1 = 0 and k_cat0 + k_off1
 - k_on1 + l_cat1 + l_off0 - l_on0 = 0 and k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


26: 
26: group := rlgsn(coset and phi4, form=dnf);
group := k_off0 - k_on0 - l_off0 + l_on0 = 0 and k_off0 - k_on0 + l_cat0 = 0 and
 k_cat3 + l_off3 - l_on3 = 0 and k_cat3 - l_cat3 = 0 and k_cat3 + k_off3 - k_on3
 = 0 and k_cat2 + l_off2 - l_on2 = 0 and k_cat2 - l_cat2 = 0 and k_cat2 + k_off2
 - k_on2 = 0 and k_cat1 + l_off1 - l_on1 = 0 and k_cat1 - l_cat1 = 0 and k_cat1 
+ k_off1 - k_on1 = 0 and k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


27: 
27: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 0 ms


28: 
28: lisp date!-and!-time();
"20-May-2021 14:18:13"

Time: 0 ms


29: 
29: end;
Time: 0 ms


30: 
Time: 0 ms

31: 
Time: 0 ms

32: 
Time: 0 ms

33: 
Time: 0 ms

34: 
*** End-of-file read 

Quitting

n-phosphorylation.sh exiting normally


==> anc/n-Phosphorylation/2021-05-22/4-phosphorylation.time <==
	Command being timed: "redpsl"
	User time (seconds): 29.44
	System time (seconds): 4.19
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:33.77
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 19336888
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 4846244
	Voluntary context switches: 963
	Involuntary context switches: 3289
	Swaps: 0
	File system inputs: 0
	File system outputs: 104
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/5-phosphorylation.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:17:40"


4: lisp getpid();
110450


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: symbolic (infile "../../Code/n-phosphorylation.red" where !*output=nil);

7: 
7: on time;
Time: 80 ms


8: 
8: n := lisp lto_id2int lto_string2id getenv("n");
n := 5$

Time: 0 ms


9: 
9: kl := npho_parameters n;
kl := {k_on0,
k_on1,
k_on2,
k_on3,
k_on4,
k_off0,
k_off1,
k_off2,
k_off3,
k_off4,
k_cat0,
k_cat1,
k_cat2,
k_cat3,
k_cat4,
l_on0,
l_on1,
l_on2,
l_on3,
l_on4,
l_off0,
l_off1,
l_off2,
l_off3,
l_off4,
l_cat0,
l_cat1,
l_cat2,
l_cat3,
l_cat4}$

Time: 10 ms


10: vl := npho_variables n;
vl := {s0,
s1,
s2,
s3,
s4,
s5,
c0,
c1,
c2,
c3,
c4,
d1,
d2,
d3,
d4,
d5,
e,
f}$

Time: 0 ms


11: ofl := npho_vectorfield n;
ofl := {c0*k_off0 + d1*l_cat0 - e*k_on0*s0,
c0*k_cat0 + c1*k_off1 + d1*l_off0 + d2*l_cat1 - e*k_on1*s1 - f*l_on0*s1,
c1*k_cat1 + c2*k_off2 + d2*l_off1 + d3*l_cat2 - e*k_on2*s2 - f*l_on1*s2,
c2*k_cat2 + c3*k_off3 + d3*l_off2 + d4*l_cat3 - e*k_on3*s3 - f*l_on2*s3,
c3*k_cat3 + c4*k_off4 + d4*l_off3 + d5*l_cat4 - e*k_on4*s4 - f*l_on3*s4,
 - c0*k_cat0 - c0*k_off0 + e*k_on0*s0,
 - c1*k_cat1 - c1*k_off1 + e*k_on1*s1,
 - c2*k_cat2 - c2*k_off2 + e*k_on2*s2,
 - c3*k_cat3 - c3*k_off3 + e*k_on3*s3,
 - c4*k_cat4 - c4*k_off4 + e*k_on4*s4,
 - d1*l_cat0 - d1*l_off0 + f*l_on0*s1,
 - d2*l_cat1 - d2*l_off1 + f*l_on1*s2,
 - d3*l_cat2 - d3*l_off2 + f*l_on2*s3,
 - d4*l_cat3 - d4*l_off3 + f*l_on3*s4,
 - d5*l_cat4 - d5*l_off4 + f*l_on4*s5}$

Time: 0 ms


12: 
12: w := rename(vl, ofl)$
Time: 0 ms


13: xl := first w;
xl := {x1,x2,x3,x4,x5,x6,x7,x8,x9,x10,x11,x12,x13,x14,x15,x16,x17,x18}$

Time: 0 ms


14: fl := second w;
fl := {k_off0*x7 - k_on0*x1*x17 + l_cat0*x12,
k_cat0*x7 + k_off1*x8 - k_on1*x17*x2 + l_cat1*x13 + l_off0*x12 - l_on0*x18*x2,
k_cat1*x8 + k_off2*x9 - k_on2*x17*x3 + l_cat2*x14 + l_off1*x13 - l_on1*x18*x3,
k_cat2*x9 + k_off3*x10 - k_on3*x17*x4 + l_cat3*x15 + l_off2*x14 - l_on2*x18*x4,
k_cat3*x10 + k_off4*x11 - k_on4*x17*x5 + l_cat4*x16 + l_off3*x15 - l_on3*x18*x5,
 - k_cat0*x7 - k_off0*x7 + k_on0*x1*x17,
 - k_cat1*x8 - k_off1*x8 + k_on1*x17*x2,
 - k_cat2*x9 - k_off2*x9 + k_on2*x17*x3,
 - k_cat3*x10 - k_off3*x10 + k_on3*x17*x4,
 - k_cat4*x11 - k_off4*x11 + k_on4*x17*x5,
 - l_cat0*x12 - l_off0*x12 + l_on0*x18*x2,
 - l_cat1*x13 - l_off1*x13 + l_on1*x18*x3,
 - l_cat2*x14 - l_off2*x14 + l_on2*x18*x4,
 - l_cat3*x15 - l_off3*x15 + l_on3*x18*x5,
 - l_cat4*x16 - l_off4*x16 + l_on4*x18*x6}$

Time: 0 ms


15: third w;
{s0 = x1,
s1 = x2,
s2 = x3,
s3 = x4,
s4 = x5,
s5 = x6,
c0 = x7,
c1 = x8,
c2 = x9,
c3 = x10,
c4 = x11,
d1 = x12,
d2 = x13,
d3 = x14,
d4 = x15,
d5 = x16,
e = x17,
f = x18}$

Time: 0 ms


16: 
16: pos := for each k in kl collect k > 0$
Time: 0 ms


17: 
17: % Non-emptyness of V_k^*:
17: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,ex(x7,ex(x8,ex(x9,ex(x10,ex(x11,ex(
x12,ex(x13,ex(x14,ex(x15,ex(x16,ex(x17,ex(x18,x9 <> 0 and x8 <> 0 and x7 <> 0 
and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x18 <> 0 and x17
 <> 0 and x16 <> 0 and x15 <> 0 and x14 <> 0 and x13 <> 0 and x12 <> 0 and x11 
<> 0 and x10 <> 0 and x1 <> 0 and l_cat4*x16 + l_off4*x16 - l_on4*x18*x6 = 0 and
 l_cat3*x15 + l_off3*x15 - l_on3*x18*x5 = 0 and l_cat2*x14 + l_off2*x14 - l_on2*
x18*x4 = 0 and l_cat1*x13 + l_off1*x13 - l_on1*x18*x3 = 0 and l_cat0*x12 + 
l_off0*x12 - l_on0*x18*x2 = 0 and k_off0*x7 - k_on0*x1*x17 + l_cat0*x12 = 0 and 
k_cat4*x11 + k_off4*x11 - k_on4*x17*x5 = 0 and k_cat3*x10 + k_off4*x11 - k_on4*
x17*x5 + l_cat4*x16 + l_off3*x15 - l_on3*x18*x5 = 0 and k_cat3*x10 + k_off3*x10 
- k_on3*x17*x4 = 0 and k_cat2*x9 + k_off3*x10 - k_on3*x17*x4 + l_cat3*x15 + 
l_off2*x14 - l_on2*x18*x4 = 0 and k_cat2*x9 + k_off2*x9 - k_on2*x17*x3 = 0 and 
k_cat1*x8 + k_off2*x9 - k_on2*x17*x3 + l_cat2*x14 + l_off1*x13 - l_on1*x18*x3 = 
0 and k_cat1*x8 + k_off1*x8 - k_on1*x17*x2 = 0 and k_cat0*x7 + k_off1*x8 - k_on1
*x17*x2 + l_cat1*x13 + l_off0*x12 - l_on0*x18*x2 = 0 and k_cat0*x7 + k_off0*x7 -
 k_on0*x1*x17 = 0))))))))))))))))))$

Time: 0 ms


18: w := rlqea(phi1, pos);
w := {{true,
{x1 = -1,
x10 = ( - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*
l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*
l_cat2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*
l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*
k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*
k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0*k_cat1*
k_cat2*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2)/(k_cat0**2*
k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat3*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_cat3*k_off1*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat3*k_off1*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat3*k_off1*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat3*k_off1*k_off2*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_off1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_off1*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2),
x11 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*
l_off1*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat2*l_off1*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1
*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3
*l_off1*l_off2*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3
 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat1*l_cat2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*
l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 6*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat3*l_off1*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**
3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*
l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 4*
k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*
l_off1*l_off2*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*
l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*
k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat3*k_cat4*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*
k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*
k_cat3*k_cat4*k_off1*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_off1
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*
k_off1*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*
k_cat4*k_off1*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3),
x12 = k_cat0/l_cat0,
x13 = ( - k_cat0*k_cat1*k_on1 - k_cat1*k_off0*k_on1)/(k_cat1*k_on0*l_cat1 + 
k_off1*k_on0*l_cat1),
x14 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*
k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*
k_on1*k_on2*l_cat0*l_cat1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*k_on1*k_on2*
l_cat0*l_off1*l_on0 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + 
k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_cat2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat1*k_cat2*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_off1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1),
x15 = ( - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*
l_cat2*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_off2*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0
**2*l_cat2*l_off1*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*
l_cat0**2*l_off1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1
*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3
*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*
l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_cat2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2
*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 
k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**
2 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*
l_on0**2 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_off1*
l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**
3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_off3*
k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*
k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*
l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_off3*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_off3*
k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat2*k_cat3*
k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat2*
k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_cat3*k_off1*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*
l_on2 + 2*k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*l_cat2*
l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat3*k_off1*k_off2*k_on0**3*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat3*k_off1*k_off2*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat3*k_off1*k_off2*
k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*
k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_off1*
k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**
2*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2),
x16 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*
l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_off2*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*
l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*
l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3
*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 +
 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**
3*l_cat2*l_off1*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0
*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 4*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*
l_off2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*
l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3
*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**
3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0
**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat3*l_off2*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*
l_off1*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*
l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*
l_cat3*l_off1*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*
l_off2*l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0
**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2
*k_cat3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2
*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1
*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat2*k_cat4*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*
l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0
**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3
*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0
**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*
k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_off4
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2
*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*
k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*
k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1
*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*
k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**
2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*
k_off1*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*
k_off1*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2
*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*
k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*
k_cat4*k_off1*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1
*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*
k_off1*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**
2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*
k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2*k_off3*k_off4
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3),
x17 = ( - k_cat0 - k_off0)/k_on0,
x18 = (k_cat0*l_cat0 + k_cat0*l_off0)/(l_cat0*l_on0),
x2 = 1,
x3 = ( - k_cat0*k_cat1*k_on1*l_cat0*l_cat1*l_on0 - k_cat0*k_cat1*k_on1*l_cat0*
l_off1*l_on0 - k_cat1*k_off0*k_on1*l_cat0*l_cat1*l_on0 - k_cat1*k_off0*k_on1*
l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*
k_on0*l_cat1*l_off0*l_on1 + k_cat0*k_off1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*
k_off1*k_on0*l_cat1*l_off0*l_on1),
x4 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 
k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat0**2
*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat0**2*k_cat1*
k_cat2*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*
l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0**2
*l_off1*l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0**2*l_cat1*
l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_cat2*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat1*l_cat2*l_off0**2*
l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*
l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0
**2*k_cat2*k_off1*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*
k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_off1*k_off2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*k_on0
**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2),
x5 = ( - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0
**3*l_cat1*l_cat2*l_off3*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*
k_on3*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*
k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - k_cat0**3*k_cat1*
k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - k_cat0
**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*l_on0
**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat3*l_off1*
l_off2*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*
l_off1*l_off2*l_off3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*
k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 - 3*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat3*
l_off2*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*
l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - 3*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*
l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*
l_cat3*l_off1*l_off2*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*
k_on2*k_on3*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 - 3*
k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*
l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**
2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - 3*k_cat0*k_cat1*
k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**
3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*
l_off1*l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*
k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**
3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*
l_cat1*l_cat3*l_off2*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3
*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*
k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - k_cat1*k_cat2*k_cat3*
k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**
3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_off1*l_off2*
l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*
l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3
*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*
l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0
**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0*
l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*
k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0
*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*
l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*k_off1*k_on0
**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*
k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*
l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_on0
**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1
*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat3*k_off1*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_on0**3*l_cat1*l_cat2*l_cat3
*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_on0**3*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2*k_off3*k_on0
**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1
*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 
+ k_cat0**3*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*
l_on2*l_on3),
x6 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*
l_off3*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*
l_off1*l_off2*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*
k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2
*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat4*
l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*
l_cat4*l_off2*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + 4*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 + 4*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat4*l_off1*l_off2*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 
6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*
l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*
k_on4*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2
*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*
l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*
l_off2*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + 6*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_off2*l_off3*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**
2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 6*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**
4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4
*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**
4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*l_off1*
l_off2*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*
l_off2*l_off3*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + 4*
k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4
 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + k_cat1
*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*
l_off3*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + k_cat1
*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*
l_off1*l_off2*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_off1*l_off2*l_off3*l_off4*l_on0**4)/(k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4
 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4),
x7 = 1,
x8 = ( - k_cat0*k_on1 - k_off0*k_on1)/(k_cat1*k_on0 + k_off1*k_on0),
x9 = (k_cat0**2*k_cat1*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*k_cat1*k_on1*
k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_cat1*
l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_off1*l_on0 + k_cat1*k_off0**
2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat1*k_off0**2*k_on1*k_on2*l_cat0*l_off1*
l_on0)/(k_cat0*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*k_cat2
*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*
l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*l_off0*
l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_off1*k_off2
*k_on0**2*l_cat1*l_off0*l_on1)}}}$

Time: 1530 ms


19: phi1_ := rlsimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 0 ms


20: 
20: % Shifted completeness under inverses:
20: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(g10,
all(g11,all(g12,all(g13,all(g14,all(g15,all(g16,all(g17,all(g18,all(x1,all(x2,
all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,all(x10,all(x11,all(x12,all(x13
,all(x14,all(x15,all(x16,all(x17,all(x18,(x9 <> 0 and x8 <> 0 and x7 <> 0 and x6
 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x2 <> 0 and x18 <> 0 and x17 <> 0 
and x16 <> 0 and x15 <> 0 and x14 <> 0 and x13 <> 0 and x12 <> 0 and x11 <> 0 
and x10 <> 0 and x1 <> 0 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 
<> 0 and g4 <> 0 and g3 <> 0 and g2 <> 0 and g18 <> 0 and g17 <> 0 and g16 <> 0 
and g15 <> 0 and g14 <> 0 and g13 <> 0 and g12 <> 0 and g11 <> 0 and g10 <> 0 
and g1 <> 0) and (g16*l_cat4 + g16*l_off4 - g18*g6*l_on4 = 0 and g15*l_cat3 + 
g15*l_off3 - g18*g5*l_on3 = 0 and g14*l_cat2 + g14*l_off2 - g18*g4*l_on2 = 0 and
 g13*l_cat1 + g13*l_off1 - g18*g3*l_on1 = 0 and g12*l_cat0 + g12*l_off0 - g18*g2
*l_on0 = 0 and  - g1*g17*k_on0 + g12*l_cat0 + g7*k_off0 = 0 and g11*k_cat4 + g11
*k_off4 - g17*g5*k_on4 = 0 and g10*k_cat3 + g11*k_off4 + g15*l_off3 + g16*l_cat4
 - g17*g5*k_on4 - g18*g5*l_on3 = 0 and g10*k_cat3 + g10*k_off3 - g17*g4*k_on3 = 
0 and g10*k_off3 + g14*l_off2 + g15*l_cat3 - g17*g4*k_on3 - g18*g4*l_on2 + g9*
k_cat2 = 0 and  - g17*g3*k_on2 + g9*k_cat2 + g9*k_off2 = 0 and g13*l_off1 + g14*
l_cat2 - g17*g3*k_on2 - g18*g3*l_on1 + g8*k_cat1 + g9*k_off2 = 0 and  - g17*g2*
k_on1 + g8*k_cat1 + g8*k_off1 = 0 and g12*l_off0 + g13*l_cat1 - g17*g2*k_on1 - 
g18*g2*l_on0 + g7*k_cat0 + g8*k_off1 = 0 and  - g1*g17*k_on0 + g7*k_cat0 + g7*
k_off0 = 0) and (g16*l_cat4*x16 + g16*l_off4*x16 - g18*g6*l_on4*x18*x6 = 0 and 
g15*l_cat3*x15 + g15*l_off3*x15 - g18*g5*l_on3*x18*x5 = 0 and g14*l_cat2*x14 + 
g14*l_off2*x14 - g18*g4*l_on2*x18*x4 = 0 and g13*l_cat1*x13 + g13*l_off1*x13 - 
g18*g3*l_on1*x18*x3 = 0 and g12*l_cat0*x12 + g12*l_off0*x12 - g18*g2*l_on0*x18*
x2 = 0 and  - g1*g17*k_on0*x1*x17 + g12*l_cat0*x12 + g7*k_off0*x7 = 0 and g11*
k_cat4*x11 + g11*k_off4*x11 - g17*g5*k_on4*x17*x5 = 0 and g10*k_cat3*x10 + g11*
k_off4*x11 + g15*l_off3*x15 + g16*l_cat4*x16 - g17*g5*k_on4*x17*x5 - g18*g5*
l_on3*x18*x5 = 0 and g10*k_cat3*x10 + g10*k_off3*x10 - g17*g4*k_on3*x17*x4 = 0 
and g10*k_off3*x10 + g14*l_off2*x14 + g15*l_cat3*x15 - g17*g4*k_on3*x17*x4 - g18
*g4*l_on2*x18*x4 + g9*k_cat2*x9 = 0 and  - g17*g3*k_on2*x17*x3 + g9*k_cat2*x9 + 
g9*k_off2*x9 = 0 and g13*l_off1*x13 + g14*l_cat2*x14 - g17*g3*k_on2*x17*x3 - g18
*g3*l_on1*x18*x3 + g8*k_cat1*x8 + g9*k_off2*x9 = 0 and  - g17*g2*k_on1*x17*x2 + 
g8*k_cat1*x8 + g8*k_off1*x8 = 0 and g12*l_off0*x12 + g13*l_cat1*x13 - g17*g2*
k_on1*x17*x2 - g18*g2*l_on0*x18*x2 + g7*k_cat0*x7 + g8*k_off1*x8 = 0 and  - g1*
g17*k_on0*x1*x17 + g7*k_cat0*x7 + g7*k_off0*x7 = 0) impl g16*l_cat4*x18*x6 + g16
*l_off4*x18*x6 - g18*g6*l_on4*x16 = 0 and g15*l_cat3*x18*x5 + g15*l_off3*x18*x5 
- g18*g5*l_on3*x15 = 0 and g14*l_cat2*x18*x4 + g14*l_off2*x18*x4 - g18*g4*l_on2*
x14 = 0 and g13*l_cat1*x18*x3 + g13*l_off1*x18*x3 - g18*g3*l_on1*x13 = 0 and g12
*l_cat0*x18*x2 + g12*l_off0*x18*x2 - g18*g2*l_on0*x12 = 0 and  - g1*g17*k_on0*
x12*x7 + g12*l_cat0*x1*x17*x7 + g7*k_off0*x1*x12*x17 = 0 and g11*k_cat4*x17*x5 +
 g11*k_off4*x17*x5 - g17*g5*k_on4*x11 = 0 and g10*k_cat3*x11*x15*x16*x17*x18*x5 
+ g11*k_off4*x10*x15*x16*x17*x18*x5 + g15*l_off3*x10*x11*x16*x17*x18*x5 + g16*
l_cat4*x10*x11*x15*x17*x18*x5 - g17*g5*k_on4*x10*x11*x15*x16*x18 - g18*g5*l_on3*
x10*x11*x15*x16*x17 = 0 and g10*k_cat3*x17*x4 + g10*k_off3*x17*x4 - g17*g4*k_on3
*x10 = 0 and g10*k_off3*x14*x15*x17*x18*x4*x9 + g14*l_off2*x10*x15*x17*x18*x4*x9
 + g15*l_cat3*x10*x14*x17*x18*x4*x9 - g17*g4*k_on3*x10*x14*x15*x18*x9 - g18*g4*
l_on2*x10*x14*x15*x17*x9 + g9*k_cat2*x10*x14*x15*x17*x18*x4 = 0 and  - g17*g3*
k_on2*x9 + g9*k_cat2*x17*x3 + g9*k_off2*x17*x3 = 0 and g13*l_off1*x14*x17*x18*x3
*x8*x9 + g14*l_cat2*x13*x17*x18*x3*x8*x9 - g17*g3*k_on2*x13*x14*x18*x8*x9 - g18*
g3*l_on1*x13*x14*x17*x8*x9 + g8*k_cat1*x13*x14*x17*x18*x3*x9 + g9*k_off2*x13*x14
*x17*x18*x3*x8 = 0 and  - g17*g2*k_on1*x8 + g8*k_cat1*x17*x2 + g8*k_off1*x17*x2 
= 0 and g12*l_off0*x13*x17*x18*x2*x7*x8 + g13*l_cat1*x12*x17*x18*x2*x7*x8 - g17*
g2*k_on1*x12*x13*x18*x7*x8 - g18*g2*l_on0*x12*x13*x17*x7*x8 + g7*k_cat0*x12*x13*
x17*x18*x2*x8 + g8*k_off1*x12*x13*x17*x18*x2*x7 = 0 and  - g1*g17*k_on0*x7 + g7*
k_cat0*x1*x17 + g7*k_off0*x1*x17 = 0))))))))))))))))))))))))))))))))))))$

Time: 10 ms


21: phi2_ := rlqe(phi2, pos);
phi2_ := true$

Time: 3454190 ms  plus GC time: 294240 ms


22: 
22: % Shifted completeness under multiplication:
22: phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(g10,
all(g11,all(g12,all(g13,all(g14,all(g15,all(g16,all(g17,all(g18,all(x1,all(x2,
all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,all(x10,all(x11,all(x12,all(x13
,all(x14,all(x15,all(x16,all(x17,all(x18,all(y1,all(y2,all(y3,all(y4,all(y5,all(
y6,all(y7,all(y8,all(y9,all(y10,all(y11,all(y12,all(y13,all(y14,all(y15,all(y16,
all(y17,all(y18,(y9 <> 0 and y8 <> 0 and y7 <> 0 and y6 <> 0 and y5 <> 0 and y4 
<> 0 and y3 <> 0 and y2 <> 0 and y18 <> 0 and y17 <> 0 and y16 <> 0 and y15 <> 0
 and y14 <> 0 and y13 <> 0 and y12 <> 0 and y11 <> 0 and y10 <> 0 and y1 <> 0 
and x9 <> 0 and x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 
<> 0 and x2 <> 0 and x18 <> 0 and x17 <> 0 and x16 <> 0 and x15 <> 0 and x14 <> 
0 and x13 <> 0 and x12 <> 0 and x11 <> 0 and x10 <> 0 and x1 <> 0 and g9 <> 0 
and g8 <> 0 and g7 <> 0 and g6 <> 0 and g5 <> 0 and g4 <> 0 and g3 <> 0 and g2 
<> 0 and g18 <> 0 and g17 <> 0 and g16 <> 0 and g15 <> 0 and g14 <> 0 and g13 <>
 0 and g12 <> 0 and g11 <> 0 and g10 <> 0 and g1 <> 0) and (g16*l_cat4 + g16*
l_off4 - g18*g6*l_on4 = 0 and g15*l_cat3 + g15*l_off3 - g18*g5*l_on3 = 0 and g14
*l_cat2 + g14*l_off2 - g18*g4*l_on2 = 0 and g13*l_cat1 + g13*l_off1 - g18*g3*
l_on1 = 0 and g12*l_cat0 + g12*l_off0 - g18*g2*l_on0 = 0 and  - g1*g17*k_on0 + 
g12*l_cat0 + g7*k_off0 = 0 and g11*k_cat4 + g11*k_off4 - g17*g5*k_on4 = 0 and 
g10*k_cat3 + g11*k_off4 + g15*l_off3 + g16*l_cat4 - g17*g5*k_on4 - g18*g5*l_on3 
= 0 and g10*k_cat3 + g10*k_off3 - g17*g4*k_on3 = 0 and g10*k_off3 + g14*l_off2 +
 g15*l_cat3 - g17*g4*k_on3 - g18*g4*l_on2 + g9*k_cat2 = 0 and  - g17*g3*k_on2 + 
g9*k_cat2 + g9*k_off2 = 0 and g13*l_off1 + g14*l_cat2 - g17*g3*k_on2 - g18*g3*
l_on1 + g8*k_cat1 + g9*k_off2 = 0 and  - g17*g2*k_on1 + g8*k_cat1 + g8*k_off1 = 
0 and g12*l_off0 + g13*l_cat1 - g17*g2*k_on1 - g18*g2*l_on0 + g7*k_cat0 + g8*
k_off1 = 0 and  - g1*g17*k_on0 + g7*k_cat0 + g7*k_off0 = 0) and (g16*l_cat4*x16 
+ g16*l_off4*x16 - g18*g6*l_on4*x18*x6 = 0 and g15*l_cat3*x15 + g15*l_off3*x15 -
 g18*g5*l_on3*x18*x5 = 0 and g14*l_cat2*x14 + g14*l_off2*x14 - g18*g4*l_on2*x18*
x4 = 0 and g13*l_cat1*x13 + g13*l_off1*x13 - g18*g3*l_on1*x18*x3 = 0 and g12*
l_cat0*x12 + g12*l_off0*x12 - g18*g2*l_on0*x18*x2 = 0 and  - g1*g17*k_on0*x1*x17
 + g12*l_cat0*x12 + g7*k_off0*x7 = 0 and g11*k_cat4*x11 + g11*k_off4*x11 - g17*
g5*k_on4*x17*x5 = 0 and g10*k_cat3*x10 + g11*k_off4*x11 + g15*l_off3*x15 + g16*
l_cat4*x16 - g17*g5*k_on4*x17*x5 - g18*g5*l_on3*x18*x5 = 0 and g10*k_cat3*x10 + 
g10*k_off3*x10 - g17*g4*k_on3*x17*x4 = 0 and g10*k_off3*x10 + g14*l_off2*x14 + 
g15*l_cat3*x15 - g17*g4*k_on3*x17*x4 - g18*g4*l_on2*x18*x4 + g9*k_cat2*x9 = 0 
and  - g17*g3*k_on2*x17*x3 + g9*k_cat2*x9 + g9*k_off2*x9 = 0 and g13*l_off1*x13 
+ g14*l_cat2*x14 - g17*g3*k_on2*x17*x3 - g18*g3*l_on1*x18*x3 + g8*k_cat1*x8 + g9
*k_off2*x9 = 0 and  - g17*g2*k_on1*x17*x2 + g8*k_cat1*x8 + g8*k_off1*x8 = 0 and 
g12*l_off0*x12 + g13*l_cat1*x13 - g17*g2*k_on1*x17*x2 - g18*g2*l_on0*x18*x2 + g7
*k_cat0*x7 + g8*k_off1*x8 = 0 and  - g1*g17*k_on0*x1*x17 + g7*k_cat0*x7 + g7*
k_off0*x7 = 0) and (g16*l_cat4*y16 + g16*l_off4*y16 - g18*g6*l_on4*y18*y6 = 0 
and g15*l_cat3*y15 + g15*l_off3*y15 - g18*g5*l_on3*y18*y5 = 0 and g14*l_cat2*y14
 + g14*l_off2*y14 - g18*g4*l_on2*y18*y4 = 0 and g13*l_cat1*y13 + g13*l_off1*y13 
- g18*g3*l_on1*y18*y3 = 0 and g12*l_cat0*y12 + g12*l_off0*y12 - g18*g2*l_on0*y18
*y2 = 0 and  - g1*g17*k_on0*y1*y17 + g12*l_cat0*y12 + g7*k_off0*y7 = 0 and g11*
k_cat4*y11 + g11*k_off4*y11 - g17*g5*k_on4*y17*y5 = 0 and g10*k_cat3*y10 + g11*
k_off4*y11 + g15*l_off3*y15 + g16*l_cat4*y16 - g17*g5*k_on4*y17*y5 - g18*g5*
l_on3*y18*y5 = 0 and g10*k_cat3*y10 + g10*k_off3*y10 - g17*g4*k_on3*y17*y4 = 0 
and g10*k_off3*y10 + g14*l_off2*y14 + g15*l_cat3*y15 - g17*g4*k_on3*y17*y4 - g18
*g4*l_on2*y18*y4 + g9*k_cat2*y9 = 0 and  - g17*g3*k_on2*y17*y3 + g9*k_cat2*y9 + 
g9*k_off2*y9 = 0 and g13*l_off1*y13 + g14*l_cat2*y14 - g17*g3*k_on2*y17*y3 - g18
*g3*l_on1*y18*y3 + g8*k_cat1*y8 + g9*k_off2*y9 = 0 and  - g17*g2*k_on1*y17*y2 + 
g8*k_cat1*y8 + g8*k_off1*y8 = 0 and g12*l_off0*y12 + g13*l_cat1*y13 - g17*g2*
k_on1*y17*y2 - g18*g2*l_on0*y18*y2 + g7*k_cat0*y7 + g8*k_off1*y8 = 0 and  - g1*
g17*k_on0*y1*y17 + g7*k_cat0*y7 + g7*k_off0*y7 = 0) impl g16*l_cat4*x16*y16 + 
g16*l_off4*x16*y16 - g18*g6*l_on4*x18*x6*y18*y6 = 0 and g15*l_cat3*x15*y15 + g15
*l_off3*x15*y15 - g18*g5*l_on3*x18*x5*y18*y5 = 0 and g14*l_cat2*x14*y14 + g14*
l_off2*x14*y14 - g18*g4*l_on2*x18*x4*y18*y4 = 0 and g13*l_cat1*x13*y13 + g13*
l_off1*x13*y13 - g18*g3*l_on1*x18*x3*y18*y3 = 0 and g12*l_cat0*x12*y12 + g12*
l_off0*x12*y12 - g18*g2*l_on0*x18*x2*y18*y2 = 0 and  - g1*g17*k_on0*x1*x17*y1*
y17 + g12*l_cat0*x12*y12 + g7*k_off0*x7*y7 = 0 and g11*k_cat4*x11*y11 + g11*
k_off4*x11*y11 - g17*g5*k_on4*x17*x5*y17*y5 = 0 and g10*k_cat3*x10*y10 + g11*
k_off4*x11*y11 + g15*l_off3*x15*y15 + g16*l_cat4*x16*y16 - g17*g5*k_on4*x17*x5*
y17*y5 - g18*g5*l_on3*x18*x5*y18*y5 = 0 and g10*k_cat3*x10*y10 + g10*k_off3*x10*
y10 - g17*g4*k_on3*x17*x4*y17*y4 = 0 and g10*k_off3*x10*y10 + g14*l_off2*x14*y14
 + g15*l_cat3*x15*y15 - g17*g4*k_on3*x17*x4*y17*y4 - g18*g4*l_on2*x18*x4*y18*y4 
+ g9*k_cat2*x9*y9 = 0 and  - g17*g3*k_on2*x17*x3*y17*y3 + g9*k_cat2*x9*y9 + g9*
k_off2*x9*y9 = 0 and g13*l_off1*x13*y13 + g14*l_cat2*x14*y14 - g17*g3*k_on2*x17*
x3*y17*y3 - g18*g3*l_on1*x18*x3*y18*y3 + g8*k_cat1*x8*y8 + g9*k_off2*x9*y9 = 0 
and  - g17*g2*k_on1*x17*x2*y17*y2 + g8*k_cat1*x8*y8 + g8*k_off1*x8*y8 = 0 and 
g12*l_off0*x12*y12 + g13*l_cat1*x13*y13 - g17*g2*k_on1*x17*x2*y17*y2 - g18*g2*
l_on0*x18*x2*y18*y2 + g7*k_cat0*x7*y7 + g8*k_off1*x8*y8 = 0 and  - g1*g17*k_on0*
x1*x17*y1*y17 + g7*k_cat0*x7*y7 + g7*k_off0*x7*y7 = 0)))))))))))))))))))))))))))
)))))))))))))))))))))))))))$

Time: 0 ms


23: phi3_ := rlqe(phi3, pos);
phi3_ := true$

Time: 46750 ms  plus GC time: 20 ms


24: 
24: coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);
coset := true$

Time: 0 ms


25: 
25: phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);
phi4 := l_cat4 + l_off4 - l_on4 = 0 and l_cat3 + l_off3 - l_on3 = 0 and l_cat2 +
 l_off2 - l_on2 = 0 and l_cat1 + l_off1 - l_on1 = 0 and l_cat0 + l_off0 - l_on0 
= 0 and k_off0 - k_on0 + l_cat0 = 0 and k_cat4 + k_off4 - k_on4 = 0 and k_cat3 +
 k_off4 - k_on4 + l_cat4 + l_off3 - l_on3 = 0 and k_cat3 + k_off3 - k_on3 = 0 
and k_cat2 + k_off3 - k_on3 + l_cat3 + l_off2 - l_on2 = 0 and k_cat2 + k_off2 - 
k_on2 = 0 and k_cat1 + k_off2 - k_on2 + l_cat2 + l_off1 - l_on1 = 0 and k_cat1 +
 k_off1 - k_on1 = 0 and k_cat0 + k_off1 - k_on1 + l_cat1 + l_off0 - l_on0 = 0 
and k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


26: 
26: group := rlgsn(coset and phi4, form=dnf);
group := k_off0 - k_on0 - l_off0 + l_on0 = 0 and k_off0 - k_on0 + l_cat0 = 0 and
 k_cat4 + l_off4 - l_on4 = 0 and k_cat4 - l_cat4 = 0 and k_cat4 + k_off4 - k_on4
 = 0 and k_cat3 + l_off3 - l_on3 = 0 and k_cat3 - l_cat3 = 0 and k_cat3 + k_off3
 - k_on3 = 0 and k_cat2 + l_off2 - l_on2 = 0 and k_cat2 - l_cat2 = 0 and k_cat2 
+ k_off2 - k_on2 = 0 and k_cat1 + l_off1 - l_on1 = 0 and k_cat1 - l_cat1 = 0 and
 k_cat1 + k_off1 - k_on1 = 0 and k_cat0 + k_off0 - k_on0 = 0$

Time: 0 ms


27: 
27: rlabout();
Redlog Revision 5797 of 2021-05-17, 13:40:09Z
(c) 1992-2021 T. Sturm and A. Dolzmann (www.redlog.eu)
type ?; for help

Time: 0 ms


28: 
28: lisp date!-and!-time();
"20-May-2021 15:23:38"

Time: 0 ms


29: 
29: end;
Time: 0 ms


30: 
Time: 0 ms

31: 
Time: 0 ms

32: 
Time: 0 ms

33: 
Time: 0 ms

34: 
*** End-of-file read 

Quitting

n-phosphorylation.sh exiting normally


==> anc/n-Phosphorylation/2021-05-22/5-phosphorylation.time <==
	Command being timed: "redpsl"
	User time (seconds): 3796.96
	System time (seconds): 163.68
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 1:06:03
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 204817220
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 118051755
	Voluntary context switches: 879
	Involuntary context switches: 386271
	Swaps: 0
	File system inputs: 0
	File system outputs: 200
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/6-phosphorylation.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:17:40"


4: lisp getpid();
110446


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: symbolic (infile "../../Code/n-phosphorylation.red" where !*output=nil);

7: 
7: on time;
Time: 60 ms


8: 
8: n := lisp lto_id2int lto_string2id getenv("n");
n := 6$

Time: 0 ms


9: 
9: kl := npho_parameters n;
kl := {k_on0,
k_on1,
k_on2,
k_on3,
k_on4,
k_on5,
k_off0,
k_off1,
k_off2,
k_off3,
k_off4,
k_off5,
k_cat0,
k_cat1,
k_cat2,
k_cat3,
k_cat4,
k_cat5,
l_on0,
l_on1,
l_on2,
l_on3,
l_on4,
l_on5,
l_off0,
l_off1,
l_off2,
l_off3,
l_off4,
l_off5,
l_cat0,
l_cat1,
l_cat2,
l_cat3,
l_cat4,
l_cat5}$

Time: 0 ms


10: vl := npho_variables n;
vl := {s0,
s1,
s2,
s3,
s4,
s5,
s6,
c0,
c1,
c2,
c3,
c4,
c5,
d1,
d2,
d3,
d4,
d5,
d6,
e,
f}$

Time: 0 ms


11: ofl := npho_vectorfield n;
ofl := {c0*k_off0 + d1*l_cat0 - e*k_on0*s0,
c0*k_cat0 + c1*k_off1 + d1*l_off0 + d2*l_cat1 - e*k_on1*s1 - f*l_on0*s1,
c1*k_cat1 + c2*k_off2 + d2*l_off1 + d3*l_cat2 - e*k_on2*s2 - f*l_on1*s2,
c2*k_cat2 + c3*k_off3 + d3*l_off2 + d4*l_cat3 - e*k_on3*s3 - f*l_on2*s3,
c3*k_cat3 + c4*k_off4 + d4*l_off3 + d5*l_cat4 - e*k_on4*s4 - f*l_on3*s4,
c4*k_cat4 + c5*k_off5 + d5*l_off4 + d6*l_cat5 - e*k_on5*s5 - f*l_on4*s5,
 - c0*k_cat0 - c0*k_off0 + e*k_on0*s0,
 - c1*k_cat1 - c1*k_off1 + e*k_on1*s1,
 - c2*k_cat2 - c2*k_off2 + e*k_on2*s2,
 - c3*k_cat3 - c3*k_off3 + e*k_on3*s3,
 - c4*k_cat4 - c4*k_off4 + e*k_on4*s4,
 - c5*k_cat5 - c5*k_off5 + e*k_on5*s5,
 - d1*l_cat0 - d1*l_off0 + f*l_on0*s1,
 - d2*l_cat1 - d2*l_off1 + f*l_on1*s2,
 - d3*l_cat2 - d3*l_off2 + f*l_on2*s3,
 - d4*l_cat3 - d4*l_off3 + f*l_on3*s4,
 - d5*l_cat4 - d5*l_off4 + f*l_on4*s5,
 - d6*l_cat5 - d6*l_off5 + f*l_on5*s6}$

Time: 0 ms


12: 
12: w := rename(vl, ofl)$
Time: 0 ms


13: xl := first w;
xl := {x1,x2,x3,x4,x5,x6,x7,x8,x9,x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,x20,
x21}$

Time: 0 ms


14: fl := second w;
fl := {k_off0*x8 - k_on0*x1*x20 + l_cat0*x14,
k_cat0*x8 + k_off1*x9 - k_on1*x2*x20 + l_cat1*x15 + l_off0*x14 - l_on0*x2*x21,
k_cat1*x9 + k_off2*x10 - k_on2*x20*x3 + l_cat2*x16 + l_off1*x15 - l_on1*x21*x3,
k_cat2*x10 + k_off3*x11 - k_on3*x20*x4 + l_cat3*x17 + l_off2*x16 - l_on2*x21*x4,
k_cat3*x11 + k_off4*x12 - k_on4*x20*x5 + l_cat4*x18 + l_off3*x17 - l_on3*x21*x5,
k_cat4*x12 + k_off5*x13 - k_on5*x20*x6 + l_cat5*x19 + l_off4*x18 - l_on4*x21*x6,
 - k_cat0*x8 - k_off0*x8 + k_on0*x1*x20,
 - k_cat1*x9 - k_off1*x9 + k_on1*x2*x20,
 - k_cat2*x10 - k_off2*x10 + k_on2*x20*x3,
 - k_cat3*x11 - k_off3*x11 + k_on3*x20*x4,
 - k_cat4*x12 - k_off4*x12 + k_on4*x20*x5,
 - k_cat5*x13 - k_off5*x13 + k_on5*x20*x6,
 - l_cat0*x14 - l_off0*x14 + l_on0*x2*x21,
 - l_cat1*x15 - l_off1*x15 + l_on1*x21*x3,
 - l_cat2*x16 - l_off2*x16 + l_on2*x21*x4,
 - l_cat3*x17 - l_off3*x17 + l_on3*x21*x5,
 - l_cat4*x18 - l_off4*x18 + l_on4*x21*x6,
 - l_cat5*x19 - l_off5*x19 + l_on5*x21*x7}$

Time: 0 ms


15: third w;
{s0 = x1,
s1 = x2,
s2 = x3,
s3 = x4,
s4 = x5,
s5 = x6,
s6 = x7,
c0 = x8,
c1 = x9,
c2 = x10,
c3 = x11,
c4 = x12,
c5 = x13,
d1 = x14,
d2 = x15,
d3 = x16,
d4 = x17,
d5 = x18,
d6 = x19,
e = x20,
f = x21}$

Time: 0 ms


16: 
16: pos := for each k in kl collect k > 0$
Time: 0 ms


17: 
17: % Non-emptyness of V_k^*:
17: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,ex(x7,ex(x8,ex(x9,ex(x10,ex(x11,ex(
x12,ex(x13,ex(x14,ex(x15,ex(x16,ex(x17,ex(x18,ex(x19,ex(x20,ex(x21,x9 <> 0 and 
x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x21 <> 0
 and x20 <> 0 and x2 <> 0 and x19 <> 0 and x18 <> 0 and x17 <> 0 and x16 <> 0 
and x15 <> 0 and x14 <> 0 and x13 <> 0 and x12 <> 0 and x11 <> 0 and x10 <> 0 
and x1 <> 0 and l_cat5*x19 + l_off5*x19 - l_on5*x21*x7 = 0 and l_cat4*x18 + 
l_off4*x18 - l_on4*x21*x6 = 0 and l_cat3*x17 + l_off3*x17 - l_on3*x21*x5 = 0 and
 l_cat2*x16 + l_off2*x16 - l_on2*x21*x4 = 0 and l_cat1*x15 + l_off1*x15 - l_on1*
x21*x3 = 0 and l_cat0*x14 + l_off0*x14 - l_on0*x2*x21 = 0 and k_off0*x8 - k_on0*
x1*x20 + l_cat0*x14 = 0 and k_cat5*x13 + k_off5*x13 - k_on5*x20*x6 = 0 and 
k_cat4*x12 + k_off5*x13 - k_on5*x20*x6 + l_cat5*x19 + l_off4*x18 - l_on4*x21*x6 
= 0 and k_cat4*x12 + k_off4*x12 - k_on4*x20*x5 = 0 and k_cat3*x11 + k_off4*x12 -
 k_on4*x20*x5 + l_cat4*x18 + l_off3*x17 - l_on3*x21*x5 = 0 and k_cat3*x11 + 
k_off3*x11 - k_on3*x20*x4 = 0 and k_cat2*x10 + k_off3*x11 - k_on3*x20*x4 + 
l_cat3*x17 + l_off2*x16 - l_on2*x21*x4 = 0 and k_cat2*x10 + k_off2*x10 - k_on2*
x20*x3 = 0 and k_cat1*x9 + k_off2*x10 - k_on2*x20*x3 + l_cat2*x16 + l_off1*x15 -
 l_on1*x21*x3 = 0 and k_cat1*x9 + k_off1*x9 - k_on1*x2*x20 = 0 and k_cat0*x8 + 
k_off1*x9 - k_on1*x2*x20 + l_cat1*x15 + l_off0*x14 - l_on0*x2*x21 = 0 and k_cat0
*x8 + k_off0*x8 - k_on0*x1*x20 = 0)))))))))))))))))))))$

Time: 0 ms


18: w := rlqea(phi1, pos);
w := {{true,
{x1 = -1,
x10 = (k_cat0**2*k_cat1*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*k_cat1*k_on1
*k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_cat1*
l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_off1*l_on0 + k_cat1*k_off0**
2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat1*k_off0**2*k_on1*k_on2*l_cat0*l_off1*
l_on0)/(k_cat0*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*k_cat2
*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*
l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*l_off0*
l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_off1*k_off2
*k_on0**2*l_cat1*l_off0*l_on1),
x11 = ( - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*
l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*
l_cat2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*
l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*
k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*
k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0*k_cat1*
k_cat2*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2)/(k_cat0**2*
k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat3*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_cat3*k_off1*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat3*k_off1*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat3*k_off1*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat3*k_off1*k_off2*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_off1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_off1*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2),
x12 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*
l_off1*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat2*l_off1*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1
*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3
*l_off1*l_off2*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3
 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat1*l_cat2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*
l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 6*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat3*l_off1*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**
3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*
l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 4*
k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*
l_off1*l_off2*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*
l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*
k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat3*k_cat4*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*
k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*
k_cat3*k_cat4*k_off1*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_off1
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*
k_off1*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*
k_cat4*k_off1*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3),
x13 = ( - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0
**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0
**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4
*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat4*l_off1*l_off2*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 5
*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*
l_cat4*l_off2*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*
l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*
l_off1*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*
l_off2*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat3*l_cat4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_off3*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*
l_off2*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*
l_off1*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*
l_off1*l_off2*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*
l_off3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*
l_off2*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*
l_cat4*l_off1*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*
l_off3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*l_off1*
l_off2*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 5
*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 5
*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*
l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*
l_off1*l_off2*l_off3*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat4*l_off1*l_off2*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4)/(
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**4*l_cat1*l_cat2*
l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*
l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*
k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 
6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat5*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat4*k_cat5*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat4*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat5*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_cat4*k_cat5*k_off2*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_cat4*k_off2*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_cat5*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_off2*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*
k_cat5*k_off2*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*
k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat5*
k_off2*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_cat4*k_cat5*k_off1*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_cat4*k_off1*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_cat5*k_off1*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_off1*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*
k_cat5*k_off1*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*
k_off1*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat5*
k_off1*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3
*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*
k_cat5*k_off1*k_off2*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3
*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*
k_off1*k_off2*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3
*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat5*
k_off1*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3
*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*
k_off2*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4
*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_cat5*
k_off1*k_off2*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4
*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_off1*
k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat5
*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat5*k_off1*
k_off2*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_off1
*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4),
x14 = k_cat0/l_cat0,
x15 = ( - k_cat0*k_cat1*k_on1 - k_cat1*k_off0*k_on1)/(k_cat1*k_on0*l_cat1 + 
k_off1*k_on0*l_cat1),
x16 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*
k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*
k_on1*k_on2*l_cat0*l_cat1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*k_on1*k_on2*
l_cat0*l_off1*l_on0 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + 
k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_cat2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat1*k_cat2*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_off1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1),
x17 = ( - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*
l_cat2*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_off2*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0
**2*l_cat2*l_off1*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*
l_cat0**2*l_off1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1
*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3
*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*
l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_cat2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2
*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 
k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**
2 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*
l_on0**2 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_off1*
l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**
3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_off3*
k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*
k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*
l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_off3*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_off3*
k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat2*k_cat3*
k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat2*
k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_cat3*k_off1*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*
l_on2 + 2*k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*l_cat2*
l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat3*k_off1*k_off2*k_on0**3*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat3*k_off1*k_off2*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat3*k_off1*k_off2*
k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*
k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_off1*
k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**
2*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2),
x18 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*
l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_off2*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*
l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*
l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3
*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 +
 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**
3*l_cat2*l_off1*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0
*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 4*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*
l_off2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*
l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3
*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**
3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0
**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat3*l_off2*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*
l_off1*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*
l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*
l_cat3*l_off1*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*
l_off2*l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0
**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2
*k_cat3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2
*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1
*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat2*k_cat4*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*
l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0
**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3
*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0
**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*
k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_off4
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2
*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*
k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*
k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1
*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*
k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**
2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*
k_off1*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*
k_off1*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2
*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*
k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*
k_cat4*k_off1*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1
*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*
k_off1*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**
2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*
k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2*k_off3*k_off4
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3),
x19 = ( - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat3*l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - k_cat0
**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0
**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3
*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*
l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*
l_cat3*l_cat4*l_off1*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*
l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*
l_off1*l_off2*l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0
**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*
l_off2*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_off2*l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0
**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*
l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*
l_off1*l_off2*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0
**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat2*l_cat4*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 10*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 10*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*
l_cat4*l_off1*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*
l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 10*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*
l_off1*l_off2*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 10*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat2*l_cat4*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 10*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 10*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*
l_cat4*l_off1*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*
l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 10*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*
l_off1*l_off2*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 5
*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat3*l_off2*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*
l_off1*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 5
*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*
l_cat4*l_off1*l_off2*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat2*l_cat4*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*
l_off4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_off2*l_off3*l_off4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*l_off1*
l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*
l_cat4*l_off1*l_off2*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*
l_off4*l_on0**4)/(k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**
4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**
5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3
*k_cat4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*
k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3
*k_cat5*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4
*k_cat5*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat4*k_cat5*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4
*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*
k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_off3
*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*
k_off2*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4
*k_cat5*k_off2*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat5
*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_cat5*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_off2
*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*
k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2
*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*
k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*
k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat5*k_off2
*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4
*k_cat5*k_off1*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_cat4*k_cat5*k_off1*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4
*k_off1*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*
k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*
k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_off1
*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_off1*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*
k_off3*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_cat5
*k_off1*k_off3*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*
k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat5*k_off1
*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat5*
k_off1*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_off1*k_off3
*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*
k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*
k_off2*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1
*k_off2*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*
k_off1*k_off2*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*
k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat5*k_off1
*k_off2*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*
k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_cat5*k_off1
*k_off2*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_cat5*
k_off1*k_off2*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2
*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat5*
k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat5*k_off1*k_off2*k_off3*
k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_off1*k_off2*k_off3
*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4),
x2 = 1,
x20 = ( - k_cat0 - k_off0)/k_on0,
x21 = (k_cat0*l_cat0 + k_cat0*l_off0)/(l_cat0*l_on0),
x3 = ( - k_cat0*k_cat1*k_on1*l_cat0*l_cat1*l_on0 - k_cat0*k_cat1*k_on1*l_cat0*
l_off1*l_on0 - k_cat1*k_off0*k_on1*l_cat0*l_cat1*l_on0 - k_cat1*k_off0*k_on1*
l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*
k_on0*l_cat1*l_off0*l_on1 + k_cat0*k_off1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*
k_off1*k_on0*l_cat1*l_off0*l_on1),
x4 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 
k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat0**2
*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat0**2*k_cat1*
k_cat2*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*
l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0**2
*l_off1*l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0**2*l_cat1*
l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_cat2*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat1*l_cat2*l_off0**2*
l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*
l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0
**2*k_cat2*k_off1*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*
k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_off1*k_off2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*k_on0
**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2),
x5 = ( - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0
**3*l_cat1*l_cat2*l_off3*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*
k_on3*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*
k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - k_cat0**3*k_cat1*
k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - k_cat0
**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*l_on0
**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat3*l_off1*
l_off2*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*
l_off1*l_off2*l_off3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*
k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 - 3*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat3*
l_off2*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*
l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - 3*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*
l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*
l_cat3*l_off1*l_off2*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*
k_on2*k_on3*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 - 3*
k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*
l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**
2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - 3*k_cat0*k_cat1*
k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**
3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*
l_off1*l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*
k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**
3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*
l_cat1*l_cat3*l_off2*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3
*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*
k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - k_cat1*k_cat2*k_cat3*
k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**
3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_off1*l_off2*
l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*
l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3
*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*
l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0
**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0*
l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*
k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0
*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*
l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*k_off1*k_on0
**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*
k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*
l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_on0
**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1
*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat3*k_off1*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_on0**3*l_cat1*l_cat2*l_cat3
*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_on0**3*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2*k_off3*k_on0
**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1
*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 
+ k_cat0**3*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*
l_on2*l_on3),
x6 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*
l_off3*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*
l_off1*l_off2*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*
k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2
*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat4*
l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*
l_cat4*l_off2*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + 4*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 + 4*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat4*l_off1*l_off2*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 
6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*
l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*
k_on4*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2
*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*
l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*
l_off2*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + 6*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_off2*l_off3*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**
2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 6*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**
4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4
*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**
4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*l_off1*
l_off2*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*
l_off2*l_off3*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + 4*
k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4
 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + k_cat1
*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*
l_off3*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + k_cat1
*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*
l_off1*l_off2*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_off1*l_off2*l_off3*l_off4*l_on0**4)/(k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4
 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4),
x7 = ( - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*
l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 - k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*
l_off3*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_cat4*l_cat5*l_off2*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_off2*l_off4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat5*
l_off2*l_off3*l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*
l_cat4*l_off1*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*
l_cat5*l_off1*l_off3*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*
l_off3*l_off4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat5*
l_off1*l_off2*l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_off1*
l_off2*l_off3*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*
l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat5*l_off3*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*
l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_off2*l_off4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*
l_off3*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*
l_cat4*l_cat5*l_off1*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*
l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*
l_off1*l_off3*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*
l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat5*
l_off1*l_off2*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*
l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_off1*l_off2*
l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 - 10*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat5*l_off3*l_off4*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*
l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*
l_off2*l_off3*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*
l_off4*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 - 10*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*
l_cat5*l_off1*l_off3*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*
l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_off1*
l_off2*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*
l_off3*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat5*l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*
l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0
**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - 10*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_cat4*l_off2*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*
l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0
**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 - 10*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*
l_cat4*l_cat5*l_off1*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*
l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0
**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 - 10*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*
l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*
l_off2*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0
**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 - 10*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat5*l_off1*
l_off2*l_off3*l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_off1*l_off2*l_off3*l_off4*
l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*
l_off3*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_cat4*l_cat5*l_off2*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*
l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*
l_off2*l_off3*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*
l_off4*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*
l_cat5*l_off1*l_off4*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*
l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*
l_off3*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*
l_off2*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_cat5*
l_off1*l_off2*l_off3*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*
l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat2*l_cat5*l_off3*l_off4*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat3*l_cat4*l_off2*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat4*l_cat5*l_off2*l_off3*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_off2*l_off3*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*
l_cat3*l_cat5*l_off1*l_off4*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*
l_cat4*l_off1*l_off3*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*
l_cat4*l_cat5*l_off1*l_off2*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*
l_off1*l_off2*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat5*
l_off1*l_off2*l_off3*l_off4*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*
l_on0**5)/(k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0
**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat5*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*
k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat4*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*
k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*
k_cat4*k_cat5*k_off2*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*
k_off2*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*
k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*
k_off2*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*
k_off2*k_off3*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat5*
k_off2*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_off2*k_off3*
k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*
k_off1*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*
k_cat4*k_off1*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*
k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*
k_off1*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*
k_cat5*k_off1*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*
k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_off1*
k_off3*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*
k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_off1*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*
k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*
k_off1*k_off2*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*
k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat5*
k_off1*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*
k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_off1*k_off2*
k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*
k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*
k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*
k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat4*
k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_off1*
k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*
k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat5*k_off1*k_off2*
k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_off1*
k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_off1*k_off2*k_off3*k_off4*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_off1*
k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5),
x8 = 1,
x9 = ( - k_cat0*k_on1 - k_off0*k_on1)/(k_cat1*k_on0 + k_off1*k_on0)}}}$

Time: 6090 ms


19: phi1_ := rlsimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 20 ms


20: 
20: % Shifted completeness under inverses:
20: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(g10,
all(g11,all(g12,all(g13,all(g14,all(g15,all(g16,all(g17,all(g18,all(g19,all(g20,
all(g21,all(x1,all(x2,all(x3,all(x4,all(x5,all(x6,all(x7,all(x8,all(x9,all(x10,
all(x11,all(x12,all(x13,all(x14,all(x15,all(x16,all(x17,all(x18,all(x19,all(x20,
all(x21,(x9 <> 0 and x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and
 x3 <> 0 and x21 <> 0 and x20 <> 0 and x2 <> 0 and x19 <> 0 and x18 <> 0 and x17
 <> 0 and x16 <> 0 and x15 <> 0 and x14 <> 0 and x13 <> 0 and x12 <> 0 and x11 
<> 0 and x10 <> 0 and x1 <> 0 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6 <> 0 
and g5 <> 0 and g4 <> 0 and g3 <> 0 and g21 <> 0 and g20 <> 0 and g2 <> 0 and 
g19 <> 0 and g18 <> 0 and g17 <> 0 and g16 <> 0 and g15 <> 0 and g14 <> 0 and 
g13 <> 0 and g12 <> 0 and g11 <> 0 and g10 <> 0 and g1 <> 0) and (g19*l_cat5 + 
g19*l_off5 - g21*g7*l_on5 = 0 and g18*l_cat4 + g18*l_off4 - g21*g6*l_on4 = 0 and
 g17*l_cat3 + g17*l_off3 - g21*g5*l_on3 = 0 and g16*l_cat2 + g16*l_off2 - g21*g4
*l_on2 = 0 and g15*l_cat1 + g15*l_off1 - g21*g3*l_on1 = 0 and g14*l_cat0 + g14*
l_off0 - g2*g21*l_on0 = 0 and  - g1*g20*k_on0 + g14*l_cat0 + g8*k_off0 = 0 and 
g13*k_cat5 + g13*k_off5 - g20*g6*k_on5 = 0 and g12*k_cat4 + g13*k_off5 + g18*
l_off4 + g19*l_cat5 - g20*g6*k_on5 - g21*g6*l_on4 = 0 and g12*k_cat4 + g12*
k_off4 - g20*g5*k_on4 = 0 and g11*k_cat3 + g12*k_off4 + g17*l_off3 + g18*l_cat4 
- g20*g5*k_on4 - g21*g5*l_on3 = 0 and g11*k_cat3 + g11*k_off3 - g20*g4*k_on3 = 0
 and g10*k_cat2 + g11*k_off3 + g16*l_off2 + g17*l_cat3 - g20*g4*k_on3 - g21*g4*
l_on2 = 0 and g10*k_cat2 + g10*k_off2 - g20*g3*k_on2 = 0 and g10*k_off2 + g15*
l_off1 + g16*l_cat2 - g20*g3*k_on2 - g21*g3*l_on1 + g9*k_cat1 = 0 and  - g2*g20*
k_on1 + g9*k_cat1 + g9*k_off1 = 0 and g14*l_off0 + g15*l_cat1 - g2*g20*k_on1 - 
g2*g21*l_on0 + g8*k_cat0 + g9*k_off1 = 0 and  - g1*g20*k_on0 + g8*k_cat0 + g8*
k_off0 = 0) and (g19*l_cat5*x19 + g19*l_off5*x19 - g21*g7*l_on5*x21*x7 = 0 and 
g18*l_cat4*x18 + g18*l_off4*x18 - g21*g6*l_on4*x21*x6 = 0 and g17*l_cat3*x17 + 
g17*l_off3*x17 - g21*g5*l_on3*x21*x5 = 0 and g16*l_cat2*x16 + g16*l_off2*x16 - 
g21*g4*l_on2*x21*x4 = 0 and g15*l_cat1*x15 + g15*l_off1*x15 - g21*g3*l_on1*x21*
x3 = 0 and g14*l_cat0*x14 + g14*l_off0*x14 - g2*g21*l_on0*x2*x21 = 0 and  - g1*
g20*k_on0*x1*x20 + g14*l_cat0*x14 + g8*k_off0*x8 = 0 and g13*k_cat5*x13 + g13*
k_off5*x13 - g20*g6*k_on5*x20*x6 = 0 and g12*k_cat4*x12 + g13*k_off5*x13 + g18*
l_off4*x18 + g19*l_cat5*x19 - g20*g6*k_on5*x20*x6 - g21*g6*l_on4*x21*x6 = 0 and 
g12*k_cat4*x12 + g12*k_off4*x12 - g20*g5*k_on4*x20*x5 = 0 and g11*k_cat3*x11 + 
g12*k_off4*x12 + g17*l_off3*x17 + g18*l_cat4*x18 - g20*g5*k_on4*x20*x5 - g21*g5*
l_on3*x21*x5 = 0 and g11*k_cat3*x11 + g11*k_off3*x11 - g20*g4*k_on3*x20*x4 = 0 
and g10*k_cat2*x10 + g11*k_off3*x11 + g16*l_off2*x16 + g17*l_cat3*x17 - g20*g4*
k_on3*x20*x4 - g21*g4*l_on2*x21*x4 = 0 and g10*k_cat2*x10 + g10*k_off2*x10 - g20
*g3*k_on2*x20*x3 = 0 and g10*k_off2*x10 + g15*l_off1*x15 + g16*l_cat2*x16 - g20*
g3*k_on2*x20*x3 - g21*g3*l_on1*x21*x3 + g9*k_cat1*x9 = 0 and  - g2*g20*k_on1*x2*
x20 + g9*k_cat1*x9 + g9*k_off1*x9 = 0 and g14*l_off0*x14 + g15*l_cat1*x15 - g2*
g20*k_on1*x2*x20 - g2*g21*l_on0*x2*x21 + g8*k_cat0*x8 + g9*k_off1*x9 = 0 and  - 
g1*g20*k_on0*x1*x20 + g8*k_cat0*x8 + g8*k_off0*x8 = 0) impl g19*l_cat5*x21*x7 + 
g19*l_off5*x21*x7 - g21*g7*l_on5*x19 = 0 and g18*l_cat4*x21*x6 + g18*l_off4*x21*
x6 - g21*g6*l_on4*x18 = 0 and g17*l_cat3*x21*x5 + g17*l_off3*x21*x5 - g21*g5*
l_on3*x17 = 0 and g16*l_cat2*x21*x4 + g16*l_off2*x21*x4 - g21*g4*l_on2*x16 = 0 
and g15*l_cat1*x21*x3 + g15*l_off1*x21*x3 - g21*g3*l_on1*x15 = 0 and g14*l_cat0*
x2*x21 + g14*l_off0*x2*x21 - g2*g21*l_on0*x14 = 0 and  - g1*g20*k_on0*x14*x8 + 
g14*l_cat0*x1*x20*x8 + g8*k_off0*x1*x14*x20 = 0 and g13*k_cat5*x20*x6 + g13*
k_off5*x20*x6 - g20*g6*k_on5*x13 = 0 and g12*k_cat4*x13*x18*x19*x20*x21*x6 + g13
*k_off5*x12*x18*x19*x20*x21*x6 + g18*l_off4*x12*x13*x19*x20*x21*x6 + g19*l_cat5*
x12*x13*x18*x20*x21*x6 - g20*g6*k_on5*x12*x13*x18*x19*x21 - g21*g6*l_on4*x12*x13
*x18*x19*x20 = 0 and g12*k_cat4*x20*x5 + g12*k_off4*x20*x5 - g20*g5*k_on4*x12 = 
0 and g11*k_cat3*x12*x17*x18*x20*x21*x5 + g12*k_off4*x11*x17*x18*x20*x21*x5 + 
g17*l_off3*x11*x12*x18*x20*x21*x5 + g18*l_cat4*x11*x12*x17*x20*x21*x5 - g20*g5*
k_on4*x11*x12*x17*x18*x21 - g21*g5*l_on3*x11*x12*x17*x18*x20 = 0 and g11*k_cat3*
x20*x4 + g11*k_off3*x20*x4 - g20*g4*k_on3*x11 = 0 and g10*k_cat2*x11*x16*x17*x20
*x21*x4 + g11*k_off3*x10*x16*x17*x20*x21*x4 + g16*l_off2*x10*x11*x17*x20*x21*x4 
+ g17*l_cat3*x10*x11*x16*x20*x21*x4 - g20*g4*k_on3*x10*x11*x16*x17*x21 - g21*g4*
l_on2*x10*x11*x16*x17*x20 = 0 and g10*k_cat2*x20*x3 + g10*k_off2*x20*x3 - g20*g3
*k_on2*x10 = 0 and g10*k_off2*x15*x16*x20*x21*x3*x9 + g15*l_off1*x10*x16*x20*x21
*x3*x9 + g16*l_cat2*x10*x15*x20*x21*x3*x9 - g20*g3*k_on2*x10*x15*x16*x21*x9 - 
g21*g3*l_on1*x10*x15*x16*x20*x9 + g9*k_cat1*x10*x15*x16*x20*x21*x3 = 0 and  - g2
*g20*k_on1*x9 + g9*k_cat1*x2*x20 + g9*k_off1*x2*x20 = 0 and g14*l_off0*x15*x2*
x20*x21*x8*x9 + g15*l_cat1*x14*x2*x20*x21*x8*x9 - g2*g20*k_on1*x14*x15*x21*x8*x9
 - g2*g21*l_on0*x14*x15*x20*x8*x9 + g8*k_cat0*x14*x15*x2*x20*x21*x9 + g9*k_off1*
x14*x15*x2*x20*x21*x8 = 0 and  - g1*g20*k_on0*x8 + g8*k_cat0*x1*x20 + g8*k_off0*
x1*x20 = 0))))))))))))))))))))))))))))))))))))))))))$

Time: 0 ms


21: 
n-phosphorylation.sh caught signal SIGKILL


==> anc/n-Phosphorylation/2021-05-22/6-phosphorylation.time <==
Command terminated by signal 9
	Command being timed: "redpsl"
	User time (seconds): 21058.00
	System time (seconds): 533.89
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 6:00:07
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 204832820
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 140554768
	Voluntary context switches: 944
	Involuntary context switches: 2101867
	Swaps: 0
	File system inputs: 0
	File system outputs: 408
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/7-phosphorylation.log <==
Loading image file: /CW/local/QE/reduce-algebra/trunk/scripts/../pslbuild/x86_64-unknown-debian10/red/reduce.img 
Reduce (Free PSL version, revision 5793), 17-May-2021 ...

1: 

2: off nat;

3: 
3: lisp date!-and!-time();
"20-May-2021 14:17:40"


4: lisp getpid();
110454


5: 
5: symbolic (infile "../../Code/real.red" where !*output=nil);

6: symbolic (infile "../../Code/n-phosphorylation.red" where !*output=nil);

7: 
7: on time;
Time: 60 ms


8: 
8: n := lisp lto_id2int lto_string2id getenv("n");
n := 7$

Time: 10 ms


9: 
9: kl := npho_parameters n;
kl := {k_on0,
k_on1,
k_on2,
k_on3,
k_on4,
k_on5,
k_on6,
k_off0,
k_off1,
k_off2,
k_off3,
k_off4,
k_off5,
k_off6,
k_cat0,
k_cat1,
k_cat2,
k_cat3,
k_cat4,
k_cat5,
k_cat6,
l_on0,
l_on1,
l_on2,
l_on3,
l_on4,
l_on5,
l_on6,
l_off0,
l_off1,
l_off2,
l_off3,
l_off4,
l_off5,
l_off6,
l_cat0,
l_cat1,
l_cat2,
l_cat3,
l_cat4,
l_cat5,
l_cat6}$

Time: 0 ms


10: vl := npho_variables n;
vl := {s0,
s1,
s2,
s3,
s4,
s5,
s6,
s7,
c0,
c1,
c2,
c3,
c4,
c5,
c6,
d1,
d2,
d3,
d4,
d5,
d6,
d7,
e,
f}$

Time: 0 ms


11: ofl := npho_vectorfield n;
ofl := {c0*k_off0 + d1*l_cat0 - e*k_on0*s0,
c0*k_cat0 + c1*k_off1 + d1*l_off0 + d2*l_cat1 - e*k_on1*s1 - f*l_on0*s1,
c1*k_cat1 + c2*k_off2 + d2*l_off1 + d3*l_cat2 - e*k_on2*s2 - f*l_on1*s2,
c2*k_cat2 + c3*k_off3 + d3*l_off2 + d4*l_cat3 - e*k_on3*s3 - f*l_on2*s3,
c3*k_cat3 + c4*k_off4 + d4*l_off3 + d5*l_cat4 - e*k_on4*s4 - f*l_on3*s4,
c4*k_cat4 + c5*k_off5 + d5*l_off4 + d6*l_cat5 - e*k_on5*s5 - f*l_on4*s5,
c5*k_cat5 + c6*k_off6 + d6*l_off5 + d7*l_cat6 - e*k_on6*s6 - f*l_on5*s6,
 - c0*k_cat0 - c0*k_off0 + e*k_on0*s0,
 - c1*k_cat1 - c1*k_off1 + e*k_on1*s1,
 - c2*k_cat2 - c2*k_off2 + e*k_on2*s2,
 - c3*k_cat3 - c3*k_off3 + e*k_on3*s3,
 - c4*k_cat4 - c4*k_off4 + e*k_on4*s4,
 - c5*k_cat5 - c5*k_off5 + e*k_on5*s5,
 - c6*k_cat6 - c6*k_off6 + e*k_on6*s6,
 - d1*l_cat0 - d1*l_off0 + f*l_on0*s1,
 - d2*l_cat1 - d2*l_off1 + f*l_on1*s2,
 - d3*l_cat2 - d3*l_off2 + f*l_on2*s3,
 - d4*l_cat3 - d4*l_off3 + f*l_on3*s4,
 - d5*l_cat4 - d5*l_off4 + f*l_on4*s5,
 - d6*l_cat5 - d6*l_off5 + f*l_on5*s6,
 - d7*l_cat6 - d7*l_off6 + f*l_on6*s7}$

Time: 0 ms


12: 
12: w := rename(vl, ofl)$
Time: 0 ms


13: xl := first w;
xl := {x1,x2,x3,x4,x5,x6,x7,x8,x9,x10,x11,x12,x13,x14,x15,x16,x17,x18,x19,x20,
x21,x22,x23,x24}$

Time: 0 ms


14: fl := second w;
fl := {k_off0*x9 - k_on0*x1*x23 + l_cat0*x16,
k_cat0*x9 + k_off1*x10 - k_on1*x2*x23 + l_cat1*x17 + l_off0*x16 - l_on0*x2*x24,
k_cat1*x10 + k_off2*x11 - k_on2*x23*x3 + l_cat2*x18 + l_off1*x17 - l_on1*x24*x3,
k_cat2*x11 + k_off3*x12 - k_on3*x23*x4 + l_cat3*x19 + l_off2*x18 - l_on2*x24*x4,
k_cat3*x12 + k_off4*x13 - k_on4*x23*x5 + l_cat4*x20 + l_off3*x19 - l_on3*x24*x5,
k_cat4*x13 + k_off5*x14 - k_on5*x23*x6 + l_cat5*x21 + l_off4*x20 - l_on4*x24*x6,
k_cat5*x14 + k_off6*x15 - k_on6*x23*x7 + l_cat6*x22 + l_off5*x21 - l_on5*x24*x7,
 - k_cat0*x9 - k_off0*x9 + k_on0*x1*x23,
 - k_cat1*x10 - k_off1*x10 + k_on1*x2*x23,
 - k_cat2*x11 - k_off2*x11 + k_on2*x23*x3,
 - k_cat3*x12 - k_off3*x12 + k_on3*x23*x4,
 - k_cat4*x13 - k_off4*x13 + k_on4*x23*x5,
 - k_cat5*x14 - k_off5*x14 + k_on5*x23*x6,
 - k_cat6*x15 - k_off6*x15 + k_on6*x23*x7,
 - l_cat0*x16 - l_off0*x16 + l_on0*x2*x24,
 - l_cat1*x17 - l_off1*x17 + l_on1*x24*x3,
 - l_cat2*x18 - l_off2*x18 + l_on2*x24*x4,
 - l_cat3*x19 - l_off3*x19 + l_on3*x24*x5,
 - l_cat4*x20 - l_off4*x20 + l_on4*x24*x6,
 - l_cat5*x21 - l_off5*x21 + l_on5*x24*x7,
 - l_cat6*x22 - l_off6*x22 + l_on6*x24*x8}$

Time: 0 ms


15: third w;
{s0 = x1,
s1 = x2,
s2 = x3,
s3 = x4,
s4 = x5,
s5 = x6,
s6 = x7,
s7 = x8,
c0 = x9,
c1 = x10,
c2 = x11,
c3 = x12,
c4 = x13,
c5 = x14,
c6 = x15,
d1 = x16,
d2 = x17,
d3 = x18,
d4 = x19,
d5 = x20,
d6 = x21,
d7 = x22,
e = x23,
f = x24}$

Time: 0 ms


16: 
16: pos := for each k in kl collect k > 0$
Time: 0 ms


17: 
17: % Non-emptyness of V_k^*:
17: phi1 := varietyStarIsNotEmpty(xl, fl, pos);
phi1 := ex(x1,ex(x2,ex(x3,ex(x4,ex(x5,ex(x6,ex(x7,ex(x8,ex(x9,ex(x10,ex(x11,ex(
x12,ex(x13,ex(x14,ex(x15,ex(x16,ex(x17,ex(x18,ex(x19,ex(x20,ex(x21,ex(x22,ex(x23
,ex(x24,x9 <> 0 and x8 <> 0 and x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and 
x3 <> 0 and x24 <> 0 and x23 <> 0 and x22 <> 0 and x21 <> 0 and x20 <> 0 and x2 
<> 0 and x19 <> 0 and x18 <> 0 and x17 <> 0 and x16 <> 0 and x15 <> 0 and x14 <>
 0 and x13 <> 0 and x12 <> 0 and x11 <> 0 and x10 <> 0 and x1 <> 0 and l_cat6*
x22 + l_off6*x22 - l_on6*x24*x8 = 0 and l_cat5*x21 + l_off5*x21 - l_on5*x24*x7 =
 0 and l_cat4*x20 + l_off4*x20 - l_on4*x24*x6 = 0 and l_cat3*x19 + l_off3*x19 - 
l_on3*x24*x5 = 0 and l_cat2*x18 + l_off2*x18 - l_on2*x24*x4 = 0 and l_cat1*x17 +
 l_off1*x17 - l_on1*x24*x3 = 0 and l_cat0*x16 + l_off0*x16 - l_on0*x2*x24 = 0 
and k_off0*x9 - k_on0*x1*x23 + l_cat0*x16 = 0 and k_cat6*x15 + k_off6*x15 - 
k_on6*x23*x7 = 0 and k_cat5*x14 + k_off6*x15 - k_on6*x23*x7 + l_cat6*x22 + 
l_off5*x21 - l_on5*x24*x7 = 0 and k_cat5*x14 + k_off5*x14 - k_on5*x23*x6 = 0 and
 k_cat4*x13 + k_off5*x14 - k_on5*x23*x6 + l_cat5*x21 + l_off4*x20 - l_on4*x24*x6
 = 0 and k_cat4*x13 + k_off4*x13 - k_on4*x23*x5 = 0 and k_cat3*x12 + k_off4*x13 
- k_on4*x23*x5 + l_cat4*x20 + l_off3*x19 - l_on3*x24*x5 = 0 and k_cat3*x12 + 
k_off3*x12 - k_on3*x23*x4 = 0 and k_cat2*x11 + k_off3*x12 - k_on3*x23*x4 + 
l_cat3*x19 + l_off2*x18 - l_on2*x24*x4 = 0 and k_cat2*x11 + k_off2*x11 - k_on2*
x23*x3 = 0 and k_cat1*x10 + k_off2*x11 - k_on2*x23*x3 + l_cat2*x18 + l_off1*x17 
- l_on1*x24*x3 = 0 and k_cat1*x10 + k_off1*x10 - k_on1*x2*x23 = 0 and k_cat0*x9 
+ k_off1*x10 - k_on1*x2*x23 + l_cat1*x17 + l_off0*x16 - l_on0*x2*x24 = 0 and 
k_cat0*x9 + k_off0*x9 - k_on0*x1*x23 = 0))))))))))))))))))))))))$

Time: 10 ms


18: w := rlqea(phi1, pos);
w := {{true,
{x1 = -1,
x10 = ( - k_cat0*k_on1 - k_off0*k_on1)/(k_cat1*k_on0 + k_off1*k_on0),
x11 = (k_cat0**2*k_cat1*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*k_cat1*k_on1
*k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_cat1*
l_on0 + 2*k_cat0*k_cat1*k_off0*k_on1*k_on2*l_cat0*l_off1*l_on0 + k_cat1*k_off0**
2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat1*k_off0**2*k_on1*k_on2*l_cat0*l_off1*
l_on0)/(k_cat0*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*k_cat2
*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*
l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*l_off0*
l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_on1 + k_cat0*k_off1*k_off2
*k_on0**2*l_cat1*l_off0*l_on1),
x12 = ( - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*
l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*
l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*
l_cat2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*k_on3*
l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_off0*k_on1*k_on2*
k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*
k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0*k_cat1*
k_cat2*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - k_cat1*
k_cat2*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2)/(k_cat0**2*
k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_cat3*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat1*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_cat3*k_off1*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_cat3*k_off1*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_cat3*k_off1*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat3*k_off1*k_off2*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*
k_off1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*
k_off1*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**
2*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_off0**2*l_on1*l_on2),
x13 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*
l_off1*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat2*l_off1*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1
*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3
*l_off1*l_off2*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3
 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat1*l_cat2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*
l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 6*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat3*l_off1*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**
3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*
l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 4*
k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*
l_off1*l_off2*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*
l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_off0**4*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*
k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat3*k_cat4*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*
k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*
k_cat3*k_cat4*k_off1*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_off1
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*
k_off1*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*
k_cat4*k_off1*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2
*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + 
k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_off0**3*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*
l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2
*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 
+ 3*k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*
l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3),
x14 = ( - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0
**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0
**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4
*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat4*l_off1*l_off2*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 5
*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*
l_cat4*l_off2*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*
l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*
l_off1*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*
l_off2*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat3*l_cat4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_off3*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*
l_off2*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*
l_off1*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*
l_off1*l_off2*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 
10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*
l_off3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*
l_off2*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*
l_cat4*l_off1*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*
l_off3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 
10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*l_off1*
l_off2*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 5
*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 5
*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*
l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*
l_off1*l_off2*l_off3*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat4*l_off1*l_off2*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4)/(
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**4*l_cat1*l_cat2*
l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*
l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*
k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 
6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat5*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat4*k_cat5*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat4*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat5*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_cat4*k_cat5*k_off2*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_cat4*k_off2*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_cat5*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_off2*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*
k_cat5*k_off2*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*
k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat5*
k_off2*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1
*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_cat4*k_cat5*k_off1*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_cat4*k_off1*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_cat5*k_off1*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_off1*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*
k_cat5*k_off1*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*
k_off1*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat5*
k_off1*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2
*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3
*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*
k_cat5*k_off1*k_off2*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3
*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*
k_off1*k_off2*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3
*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat5*
k_off1*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3
*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*
k_off2*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4
*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_cat5*
k_off1*k_off2*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4
*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_off1*
k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat5
*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat5*k_off1*
k_off2*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_off1
*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**
5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*
k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3*l_on4 + k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4),
x15 = (k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + k_cat0**6*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3
*l_cat5*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0
**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + k_cat0**6*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1
*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + k_cat0**6*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + k_cat0**6*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat4*l_off2*l_off3*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + k_cat0**6*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*
l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + k_cat0**6*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*
l_cat4*l_off1*l_off3*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + k_cat0**6*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*
l_cat4*l_off1*l_off2*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + k_cat0**6*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*
l_off1*l_off2*l_off3*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat5*l_off1*l_off2*l_off3
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 
6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + 6*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2
*l_cat3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5
*l_off3*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0
**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + 6*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3
*l_cat5*l_off2*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4
*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0
**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 + 6*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 + 6*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3
*l_cat4*l_off1*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1
*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0
**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + 6*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 + 6*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat4
*l_cat5*l_off1*l_off2*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2
*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0
**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 6*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + 6*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_off1*l_off2
*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5
*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4
*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0
**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + 
15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + 15*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + 15*k_cat0**4
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*
l_cat5*l_off2*l_off3*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*l_off2*
l_off3*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*
l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5
*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0
**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + 
15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 15*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 15*k_cat0**4
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + 15*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*
l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat4*
l_off1*l_off2*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat5*l_off1*
l_off2*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*
l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3
*l_on0**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0
**5 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + 
15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + 20*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*
l_cat5*l_off3*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*
l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*
l_off2*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5
*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0
**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 
20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 + 20*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*
l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*
l_off1*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*l_cat5*
l_off1*l_off3*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*
l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4
*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0
**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 
20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 + 20*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_off1*
l_off2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*
l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5
*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0
**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + 
15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + 15*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 15*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*
l_off2*l_off3*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat5*l_off2*
l_off3*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*
l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1
*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0
**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 
15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 15*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + 15*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 + 15*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*
l_cat4*l_off1*l_off2*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat5*
l_off1*l_off2*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_off1*l_off2*
l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*
l_off3*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5
*l_on0**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0
**5 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 
6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + 6*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*
l_cat4*l_cat5*l_off3*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*
l_off3*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4
*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 
6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 6*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*
l_cat5*l_off2*l_off3*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*l_off2*
l_off3*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4
*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 
6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + 6*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*
l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*
l_cat5*l_off1*l_off3*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*l_off1*
l_off3*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4
*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 
6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 6*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*
l_off1*l_off2*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_cat5*
l_off1*l_off2*l_off3*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_off1*l_off2*
l_off3*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4
*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3
*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3
*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3
*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat4*l_off2*l_off3*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3
*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*
l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3
*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*
l_cat4*l_off1*l_off3*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3
*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*
l_cat4*l_off1*l_off2*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3
*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*
l_off1*l_off2*l_off3*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**6*k_on1*k_on2*k_on3
*k_on4*k_on5*k_on6*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5)/(
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*
l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*
k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*
k_cat6*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*
k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*
k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*
k_cat6*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*
k_off3*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*
k_off3*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*k_cat6*
k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat5*k_cat6*k_off3*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_cat6*k_off3*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_cat6*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat5*k_cat6*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat5*k_cat6*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*
k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*
k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*
k_cat6*k_off2*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_cat6*k_off2*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_cat6*k_off2*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_cat6*k_off2*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat3*k_cat4*k_cat5*k_cat6*k_off2*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat4*k_cat5*k_cat6*k_off2*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*
k_off2*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*
k_off2*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat5*k_cat6*
k_off2*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*k_off4*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat5*k_cat6*k_off2*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*
k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*
k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*k_cat6*
k_off2*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*
k_off3*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*
k_off3*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_cat6*k_off2*
k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*
k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*
k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_off2*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off1*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*
k_off1*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*
k_off1*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*k_cat6*
k_off1*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat5*k_cat6*k_off1*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_cat6*k_off1*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_cat6*k_off1*k_off4*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat3*k_cat5*k_cat6*k_off1*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat5*k_cat6*k_off1*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*
k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*
k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*k_cat6*
k_off1*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*k_off3*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*k_off3*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*k_off3*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat4*k_cat5*k_cat6*k_off1*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*
k_off3*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*
k_off3*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat5*k_cat6*k_off1*
k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*
k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*
k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_off1*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat2*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*k_cat6*
k_off1*k_off2*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*
k_off2*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*
k_off2*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_cat6*k_off1*
k_off2*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat5*k_cat6*k_off1*k_off2*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat5*k_cat6*k_off1*k_off2*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat3*k_cat5*k_cat6*k_off1*k_off2*k_off4*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat3*k_cat5*k_cat6*k_off1*k_off2*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat5*k_cat6*k_off1*k_off2*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*
k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*
k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_off1*k_off2*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_cat5*k_cat6*k_off1*
k_off2*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*
k_cat5*k_cat6*k_off1*k_off2*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*
k_off3*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*
k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*
k_off3*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*
k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_off1*k_off2*k_off3*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*
k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat5*k_cat6*k_off1*k_off2*
k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat5*
k_cat6*k_off1*k_off2*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat5*k_off1*k_off2*k_off3*
k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat5*
k_off1*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat6*k_off1*k_off2*k_off3*
k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat6*
k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_off1*k_off2*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 
10*k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0
**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_off1*
k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5),
x16 = k_cat0/l_cat0,
x17 = ( - k_cat0*k_cat1*k_on1 - k_cat1*k_off0*k_on1)/(k_cat1*k_on0*l_cat1 + 
k_off1*k_on0*l_cat1),
x18 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + k_cat0**2*
k_cat1*k_cat2*k_on1*k_on2*l_cat0*l_off1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*
k_on1*k_on2*l_cat0*l_cat1*l_on0 + 2*k_cat0*k_cat1*k_cat2*k_off0*k_on1*k_on2*
l_cat0*l_off1*l_on0 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_cat1*l_on0 + 
k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_cat2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat1*k_cat2*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1 + k_cat0*k_cat2*k_off1
*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 + k_cat0*k_cat2*k_off1*k_on0**2*l_cat1*
l_cat2*l_off0*l_on1 + k_cat0*k_off1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_on1 +
 k_cat0*k_off1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0*l_on1),
x19 = ( - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*
l_cat2*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_off2*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0
**2*l_cat2*l_off1*l_on0**2 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*
l_cat0**2*l_off1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1
*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3
*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*
l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*
l_cat1*l_cat2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**2*l_cat1*l_off2*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2
*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*l_on0**2 - 3*k_cat0*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**2*l_off1*l_off2*l_on0**2 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_cat2*l_on0**2 - 
k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat1*l_off2*l_on0**
2 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_cat2*l_off1*
l_on0**2 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**2*l_off1*
l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_cat3*k_on0**
3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_off3*
k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*
k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*
l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_off3*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_off3*
k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat2*k_cat3*
k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat2*
k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**
2*k_cat2*k_cat3*k_off1*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*
l_on2 + 2*k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*l_cat2*
l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_cat3*k_off1*k_off2*k_on0**3*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_cat3*k_off1*k_off2*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**2*k_cat3*k_off1*k_off2*
k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*
k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_on1*l_on2 + 2*k_cat0**2*k_off1*
k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2 + k_cat0**
2*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2),
x2 = 1,
x20 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*
l_cat1*l_cat2*l_cat3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*
l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_off2*l_off3*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*
l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat3*l_off1*l_off2*l_on0**3 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*
l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3
*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 +
 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**
3*l_cat2*l_off1*l_off3*l_on0**3 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0
*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 4*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*
l_off2*l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*
l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3
*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**
3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0
**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat3*l_off2*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*
k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 4*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*l_cat3*
l_off1*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*
k_on3*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + 4*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*
l_on0**3 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*
k_on4*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*
l_cat2*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat2*
l_cat3*l_off1*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 + k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**3*l_off1*
l_off2*l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0
**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2
*k_cat3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2
*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0
**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1
*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*
l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*
l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat2*k_cat4*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*
l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0
**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3
*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0
**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*
k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_cat4*k_off2*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_off4
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_cat3*k_off2*k_off4*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2
*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat4*k_off2*
k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*
k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1
*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*
k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**
2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*
k_off1*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_off4*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat4*k_off1*k_off3*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*
k_off1*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2
*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*
k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*
k_cat4*k_off1*k_off2*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1
*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_cat4*
k_off1*k_off2*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**
2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat4*k_off1*
k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat4*k_off1*k_off2*k_off3*k_on0
**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1
*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2*k_off3*k_off4
*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_off4*k_on0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3),
x21 = ( - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat3*l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - k_cat0
**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0
**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3
*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*
l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*
l_cat3*l_cat4*l_off1*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*
l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*
l_off1*l_off2*l_off4*l_on0**4 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0
**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*
l_off2*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_off2*l_off3*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0
**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*
l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*
l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 5*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*
l_off1*l_off2*l_off3*l_on0**4 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0
**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat2*l_cat4*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 10*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 10*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*
l_cat4*l_off1*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*
l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 10*k_cat0**3
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*
l_off1*l_off2*l_off3*l_on0**4 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 10*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat2*l_cat4*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 10*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*
l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 10*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*
l_cat4*l_off1*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*
l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2
*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 - 10*k_cat0**2
*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat4*
l_off1*l_off2*l_off3*l_on0**4 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*l_off4*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 5
*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat3*l_off2*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*
l_off1*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 - 5
*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*
l_cat4*l_off1*l_off2*l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*
l_on0**4 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - 5*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_cat2*l_cat4*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*l_cat3*l_off2*
l_off4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat1*
l_off2*l_off3*l_off4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat2*l_cat4*l_off1*
l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*
l_cat4*l_off1*l_off2*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 - 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 - k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**4*l_off1*l_off2*l_off3*
l_off4*l_on0**4)/(k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**
4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**
5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3
*k_cat4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*
k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3
*k_cat5*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4
*k_cat5*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_cat4*k_cat5*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4
*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*
k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_off3
*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*
k_off2*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4
*k_cat5*k_off2*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat5
*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*
k_cat5*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_off2
*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*
k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2
*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat4*
k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*
k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat5*k_off2
*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*
k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4
*k_cat5*k_off1*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_cat4*k_cat5*k_off1*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4
*k_off1*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*
k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*
k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_off1
*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*
k_off1*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*
k_off3*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_cat5
*k_off1*k_off3*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*
k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat5*k_off1
*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat5*
k_off1*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_off1*k_off3
*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*
k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*
k_off2*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1
*k_off2*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat4*
k_off1*k_off2*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*
k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat5*k_off1
*k_off2*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*
k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*
k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_cat5*k_off1
*k_off2*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_cat5*
k_off1*k_off2*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*
k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4 + 6*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0
**4*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2
*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2
*l_on3*l_on4 + k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat5*
k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat5*k_off1*k_off2*k_off3*
k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*
l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_off1*k_off2*k_off3
*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2
*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4
*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**
5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4),
x22 = (k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + k_cat0
**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + k_cat0**6*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2
*l_cat3*l_off4*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5
*l_off3*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0
**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + k_cat0
**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + k_cat0**6*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3
*l_cat4*l_off2*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0
**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + k_cat0
**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 + k_cat0**6*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_off2
*l_off3*l_off4*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5
*l_off1*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0
**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + k_cat0
**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + k_cat0**6*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat4
*l_off1*l_off3*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3
*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0
**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + k_cat0
**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + k_cat0**6*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5
*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_off1
*l_off2*l_off4*l_off5*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2
*l_off3*l_on0**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0
**5 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + k_cat0
**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + 6*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*
l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5
*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0
**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 + k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 + k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*
l_cat2*l_cat5*l_off3*l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6
*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat2*l_off3*
l_off4*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2
*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 + k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5
*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat4*
l_off2*l_off3*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*
l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0
**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 + k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 + k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*
l_cat3*l_off1*l_off4*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6
*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*l_cat5*
l_off1*l_off3*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5
*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 + 
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 + k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*
l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5
*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_cat5*
l_off1*l_off2*l_off4*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*
l_off5*l_on0**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0
**5 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 + k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*
k_on6*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 + k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5)/(k_cat0**5*k_cat1*k_cat2*k_cat3
*k_cat4*k_cat5*k_cat6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1
*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat5*k_cat6*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*
k_cat6*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*
k_cat6*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat5*k_cat6*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat5*k_cat6*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1
*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*
k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*
k_cat6*k_off3*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*
k_cat6*k_off3*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*
k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*
k_cat5*k_cat6*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1
*k_cat2*k_cat4*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*
k_cat6*k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat5*k_cat6*
k_off3*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_cat6*
k_off3*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*
k_cat6*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat5*k_cat6*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*
k_cat6*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1
*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*
k_cat5*k_cat6*k_off2*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*
k_cat6*k_off2*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*
k_cat6*k_off2*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*
k_cat5*k_cat6*k_off2*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*
k_cat4*k_cat5*k_cat6*k_off2*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*
k_cat5*k_cat6*k_off2*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1
*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat5*
k_cat6*k_off2*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat5*k_cat6*
k_off2*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_cat6*
k_off2*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*
k_cat6*k_off2*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*
k_cat5*k_cat6*k_off2*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat5*
k_cat6*k_off2*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat1*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1
*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*
k_cat6*k_off2*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_cat5*k_cat6*
k_off2*k_off3*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_cat6*
k_off2*k_off3*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*
k_cat6*k_off2*k_off3*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*
k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*
k_cat6*k_off2*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1
*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_cat6*
k_off2*k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat5*k_cat6*k_off2*
k_off3*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat5*k_cat6*k_off2*
k_off3*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat5*k_cat6*
k_off2*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat5*
k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_cat6*
k_off2*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1
*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off1*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off1*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off1*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off1*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off1*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off1*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*
k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2
*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*
k_cat6*k_off1*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat5*k_cat6*
k_off1*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_cat6*
k_off1*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*
k_cat6*k_off1*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*
k_cat5*k_cat6*k_off1*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*
k_cat6*k_off1*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*
k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2
*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*
k_cat6*k_off1*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_cat5*k_cat6*
k_off1*k_off3*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_cat5*k_cat6*
k_off1*k_off3*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_cat5*
k_cat6*k_off1*k_off3*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*
k_cat5*k_cat6*k_off1*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*
k_cat6*k_off1*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat2*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*
k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2
*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat5*k_cat6*
k_off1*k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat5*k_cat6*k_off1*
k_off3*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_cat6*k_off1*
k_off3*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_cat6*
k_off1*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat5*
k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat5*k_cat6*
k_off1*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat2*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*
k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat2*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat2*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2
*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*
k_cat6*k_off1*k_off2*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_cat5*k_cat6*
k_off1*k_off2*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_cat6*
k_off1*k_off2*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*
k_cat6*k_off1*k_off2*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*
k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*
k_cat6*k_off1*k_off2*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*
k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*
k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3
*k_cat4*k_off1*k_off2*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_cat6*
k_off1*k_off2*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat5*k_cat6*k_off1*
k_off2*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat5*k_cat6*k_off1*
k_off2*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat5*k_cat6*
k_off1*k_off2*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat5*
k_cat6*k_off1*k_off2*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_cat6*
k_off1*k_off2*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*
k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*
k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3
*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_cat5*k_cat6*
k_off1*k_off2*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat5*k_cat6*k_off1*
k_off2*k_off3*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_cat6*k_off1*
k_off2*k_off3*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_cat6*
k_off1*k_off2*k_off3*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat5*
k_cat6*k_off1*k_off2*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_cat5*k_cat6*
k_off1*k_off2*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*
k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat4*
k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4
*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat5*k_cat6*k_off1*
k_off2*k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*k_cat6*k_off1*k_off2*
k_off3*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat5*k_cat6*k_off1*k_off2*
k_off3*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat5*k_cat6*k_off1*
k_off2*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*k_cat6*
k_off1*k_off2*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat5*k_cat6*k_off1*
k_off2*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3
*l_on4*l_on5 + 10*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*
l_on4*l_on5 + 5*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*
k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + 
k_cat0**5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_off1*
k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_off1*
k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*
k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**
5*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3
*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_off1
*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5),
x23 = ( - k_cat0 - k_off0)/k_on0,
x24 = (k_cat0*l_cat0 + k_cat0*l_off0)/(l_cat0*l_on0),
x3 = ( - k_cat0*k_cat1*k_on1*l_cat0*l_cat1*l_on0 - k_cat0*k_cat1*k_on1*l_cat0*
l_off1*l_on0 - k_cat1*k_off0*k_on1*l_cat0*l_cat1*l_on0 - k_cat1*k_off0*k_on1*
l_cat0*l_off1*l_on0)/(k_cat0*k_cat1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*k_cat1*
k_on0*l_cat1*l_off0*l_on1 + k_cat0*k_off1*k_on0*l_cat0*l_cat1*l_on1 + k_cat0*
k_off1*k_on0*l_cat1*l_off0*l_on1),
x4 = (k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 
k_cat0**2*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat0**2
*k_cat1*k_cat2*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat0**2*k_cat1*
k_cat2*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_cat2*l_off1*l_on0**2 + 2*k_cat0*k_cat1*k_cat2*
k_off0*k_on1*k_on2*l_cat0**2*l_off1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*
k_on1*k_on2*l_cat0**2*l_cat1*l_cat2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*
k_on2*l_cat0**2*l_cat1*l_off2*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*
l_cat0**2*l_cat2*l_off1*l_on0**2 + k_cat1*k_cat2*k_off0**2*k_on1*k_on2*l_cat0**2
*l_off1*l_off2*l_on0**2)/(k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0**2*l_cat1*
l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat0*l_cat1*l_cat2*
l_off0*l_on1*l_on2 + k_cat0**2*k_cat1*k_cat2*k_on0**2*l_cat1*l_cat2*l_off0**2*
l_on1*l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*
l_on2 + 2*k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*
l_on2 + k_cat0**2*k_cat1*k_off2*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + 
k_cat0**2*k_cat2*k_off1*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0
**2*k_cat2*k_off1*k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*
k_cat2*k_off1*k_on0**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2 + k_cat0**2*k_off1*
k_off2*k_on0**2*l_cat0**2*l_cat1*l_cat2*l_on1*l_on2 + 2*k_cat0**2*k_off1*k_off2*
k_on0**2*l_cat0*l_cat1*l_cat2*l_off0*l_on1*l_on2 + k_cat0**2*k_off1*k_off2*k_on0
**2*l_cat1*l_cat2*l_off0**2*l_on1*l_on2),
x5 = ( - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0
**3*l_cat1*l_cat2*l_off3*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*
k_on3*l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*
k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - k_cat0**3*k_cat1*
k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - k_cat0
**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*l_on0
**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*l_cat3*l_off1*
l_off2*l_on0**3 - k_cat0**3*k_cat1*k_cat2*k_cat3*k_on1*k_on2*k_on3*l_cat0**3*
l_off1*l_off2*l_off3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*
k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_off3*l_on0**3 - 3*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat3*
l_off2*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*
l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - 3*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*
l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*k_on2*k_on3*l_cat0**3*
l_cat3*l_off1*l_off2*l_on0**3 - 3*k_cat0**2*k_cat1*k_cat2*k_cat3*k_off0*k_on1*
k_on2*k_on3*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*
k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**3 - 3*
k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*
l_cat0**3*l_cat1*l_cat3*l_off2*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**
2*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - 3*k_cat0*k_cat1*
k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**
3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*
l_off1*l_off3*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*k_off0**2*k_on1*k_on2*
k_on3*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**3 - 3*k_cat0*k_cat1*k_cat2*k_cat3*
k_off0**2*k_on1*k_on2*k_on3*l_cat0**3*l_off1*l_off2*l_off3*l_on0**3 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on0**
3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat1*l_cat2*
l_off3*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*
l_cat1*l_cat3*l_off2*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3
*l_cat0**3*l_cat1*l_off2*l_off3*l_on0**3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*
k_on2*k_on3*l_cat0**3*l_cat2*l_cat3*l_off1*l_on0**3 - k_cat1*k_cat2*k_cat3*
k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat2*l_off1*l_off3*l_on0**3 - k_cat1*
k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_cat3*l_off1*l_off2*l_on0**
3 - k_cat1*k_cat2*k_cat3*k_off0**3*k_on1*k_on2*k_on3*l_cat0**3*l_off1*l_off2*
l_off3*l_on0**3)/(k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat0**3*l_cat1*
l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat2*k_cat3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*
l_on2*l_on3 + k_cat0**3*k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3*k_on0**3*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat2*k_off3
*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat1*k_cat2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 +
 k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*
l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*
l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_cat3*k_off2*k_on0**3*
l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*
k_cat3*k_off2*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0
**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3
*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat1*k_off2*k_off3*k_on0**3*l_cat0*
l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat1*k_off2*
k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*
k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 +
 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0
*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat2*k_cat3*k_off1*k_on0**3*l_cat0*l_cat1*
l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_cat3*k_off1*k_on0
**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*
k_off3*k_on0**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*
k_cat2*k_off1*k_off3*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*
l_on3 + 3*k_cat0**3*k_cat2*k_off1*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*
l_off0**2*l_on1*l_on2*l_on3 + k_cat0**3*k_cat2*k_off1*k_off3*k_on0**3*l_cat1*
l_cat2*l_cat3*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_on0
**3*l_cat0**3*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_cat3*k_off1
*k_off2*k_on0**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*
k_cat0**3*k_cat3*k_off1*k_off2*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*
l_on1*l_on2*l_on3 + k_cat0**3*k_cat3*k_off1*k_off2*k_on0**3*l_cat1*l_cat2*l_cat3
*l_off0**3*l_on1*l_on2*l_on3 + k_cat0**3*k_off1*k_off2*k_off3*k_on0**3*l_cat0**3
*l_cat1*l_cat2*l_cat3*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1*k_off2*k_off3*k_on0
**3*l_cat0**2*l_cat1*l_cat2*l_cat3*l_off0*l_on1*l_on2*l_on3 + 3*k_cat0**3*k_off1
*k_off2*k_off3*k_on0**3*l_cat0*l_cat1*l_cat2*l_cat3*l_off0**2*l_on1*l_on2*l_on3 
+ k_cat0**3*k_off1*k_off2*k_off3*k_on0**3*l_cat1*l_cat2*l_cat3*l_off0**3*l_on1*
l_on2*l_on3),
x6 = (k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*
l_off3*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*
l_off1*l_off2*l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*
l_on0**4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*
k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2
*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat4*
l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + 4*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*
l_cat4*l_off2*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*
k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + 4*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_cat4*l_off2*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4 + 4*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + 
4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4
*l_cat4*l_off1*l_off2*l_off3*l_on0**4 + 4*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 
6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*
l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*
k_on4*l_cat0**4*l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2
*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*
l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*
l_off2*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + 6*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_off2*l_off3*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**
2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 6*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**
4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4
*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**
4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*
l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*l_off1*
l_off2*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*
k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + 6*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**2*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*
l_off2*l_off3*l_on0**4 + 6*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**2*k_on1
*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4 + 4*k_cat0*
k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*
l_cat2*l_cat3*l_cat4*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + 4*
k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat4*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_cat4*l_off2*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat3*l_cat4*l_off1*l_off2*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4
 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat4*l_off1*l_off2*l_off3*l_on0**4 + 4*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_off0**3*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_off1*l_off2*l_off3*l_off4*l_on0**4
 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*
l_cat1*l_cat2*l_cat3*l_cat4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*
k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_off4*l_on0**4 + k_cat1*
k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat2*
l_cat4*l_off3*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat1*l_cat2*l_off3*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat3*l_cat4*l_off2*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat1*l_cat3*l_off2*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_cat4*l_off2*l_off3*l_on0**4 + k_cat1
*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat1*l_off2*
l_off3*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat2*l_cat3*l_cat4*l_off1*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_cat3*l_off1*l_off4*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_cat2*l_cat4*l_off1*l_off3*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4
*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat2*l_off1*l_off3*l_off4*l_on0**4 + k_cat1
*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat3*l_cat4*
l_off1*l_off2*l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3
*k_on4*l_cat0**4*l_cat3*l_off1*l_off2*l_off4*l_on0**4 + k_cat1*k_cat2*k_cat3*
k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0**4*l_cat4*l_off1*l_off2*l_off3*
l_on0**4 + k_cat1*k_cat2*k_cat3*k_cat4*k_off0**4*k_on1*k_on2*k_on3*k_on4*l_cat0
**4*l_off1*l_off2*l_off3*l_off4*l_on0**4)/(k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4
 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_cat3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat2*k_cat4*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat3*k_cat4*k_off2
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_cat3*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat1*k_cat4*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat1*k_cat4*k_off2*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat1*k_off2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat1*k_off2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat3*k_cat4*k_off1
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_cat3*k_off1*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat2*k_cat4*k_off1*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat2*k_cat4*k_off1*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat2*k_off1*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat2*k_off1*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat3*k_cat4*k_off1*k_off2*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat3*k_cat4*k_off1*k_off2
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_cat3*k_off1*k_off2*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_cat3*k_off1*k_off2*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0
**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*
k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0**
4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*
k_cat0**4*k_cat4*k_off1*k_off2*k_off3*k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*
l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + k_cat0**4*k_cat4*k_off1*k_off2*k_off3
*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**4*l_on1*l_on2*l_on3*l_on4 + k_cat0
**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_off0*l_on1*l_on2*l_on3*l_on4 + 6*k_cat0
**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**2*l_on1*l_on2*l_on3*l_on4 + 4*k_cat0**4*k_off1*k_off2*k_off3*k_off4*
k_on0**4*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_off0**3*l_on1*l_on2*l_on3*l_on4 + 
k_cat0**4*k_off1*k_off2*k_off3*k_off4*k_on0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_off0**4*l_on1*l_on2*l_on3*l_on4),
x7 = ( - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*
l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3
*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 - k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*
l_off3*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 - 
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_cat4*l_cat5*l_off2*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_off2*l_off4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat5*
l_off2*l_off3*l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*
l_cat4*l_off1*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*
l_cat5*l_off1*l_off3*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*
l_off3*l_off4*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat5*
l_off1*l_off2*l_off4*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 - k_cat0**5*k_cat1*k_cat2
*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_off1*
l_off2*l_off3*l_off5*l_on0**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0
**5 - k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on1*k_on2*k_on3*k_on4*k_on5
*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*
l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat5*l_off3*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*
l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_off2*l_off4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*
l_off3*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*
l_cat4*l_cat5*l_off1*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*
l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*
l_off1*l_off3*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*
l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat5*
l_off1*l_off2*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*
l_off5*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 - 
5*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 - 5*k_cat0**4*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 - 5*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_off1*l_off2*
l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0**5 - 10*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat5*l_off3*l_off4*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*
l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*
l_off2*l_off3*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*
l_off4*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0**5 - 10*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*
l_cat5*l_off1*l_off3*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*
l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_on0**5 - 10*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_off1*
l_off2*l_off4*l_off5*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*
l_off3*l_on0**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0
**5 - 10*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 - 10*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_cat5*l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_off4*
l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_on0
**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - 10*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_cat4*l_off2*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*
l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0
**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 - 10*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*
l_cat4*l_cat5*l_off1*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*
l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_on0
**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_on0**5 - 10*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*
l_off3*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*
l_off2*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0
**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 - 10*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 - 10*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*
l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_on0**5 - 10*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat5*l_off1*
l_off2*l_off3*l_off4*l_on0**5 - 10*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_off1*l_off2*l_off3*l_off4*
l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*
l_cat3*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*
l_off3*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat2*l_off3*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*
l_cat4*l_cat5*l_off2*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_off2*
l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*
l_off2*l_off3*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*
l_off4*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*
l_cat5*l_off1*l_off4*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*
l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat2*l_cat5*l_off1*l_off3*l_off4*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_off1*
l_off3*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_cat5*l_off1*
l_off2*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 - 5*k_cat0*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*
l_cat3*l_off1*l_off2*l_off4*l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_cat5*
l_off1*l_off2*l_off3*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*
l_off5*l_on0**5 - 5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*
k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat5*l_off1*l_off2*l_off3*l_off4*l_on0**5 - 
5*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat2*l_cat5*l_off3*l_off4*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat2*l_off3*l_off4*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat3*l_cat4*l_off2*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat3*l_cat5*l_off2*l_off4*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_cat4*l_cat5*l_off2*l_off3*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*l_cat4*l_off2*l_off3*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat1*
l_off2*l_off3*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*
l_cat3*l_cat5*l_off1*l_off4*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat3*l_off1*l_off4*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*
l_cat4*l_off1*l_off3*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat2*l_cat5*l_off1*l_off3*l_off4*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat2*l_off1*l_off3*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*
l_cat4*l_cat5*l_off1*l_off2*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*l_cat4*l_off1*l_off2*l_off5*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat3*
l_off1*l_off2*l_off4*l_off5*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat4*l_cat5*l_off1*l_off2*l_off3*
l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*
k_on5*l_cat0**5*l_cat4*l_off1*l_off2*l_off3*l_off5*l_on0**5 - k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_cat5*
l_off1*l_off2*l_off3*l_off4*l_on0**5 - k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off0
**5*k_on1*k_on2*k_on3*k_on4*k_on5*l_cat0**5*l_off1*l_off2*l_off3*l_off4*l_off5*
l_on0**5)/(k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**5*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_on0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*
k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_cat4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0
**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*
l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0**2
*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_cat5*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat3*k_cat5*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*
k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*
k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_cat4*k_cat5*k_off3*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat2*k_cat4*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*
k_cat4*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat4*k_off3*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*
k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat2*k_off3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat3*k_cat4*k_cat5*k_off2*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*
k_cat4*k_cat5*k_off2*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*
k_off2*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*
k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat3*k_cat5*k_off2*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat3*k_off2*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat3*
k_off2*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat3*k_off2*k_off4*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*
k_off2*k_off3*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat1*k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*
k_cat4*k_off2*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*
k_cat5*k_off2*k_off3*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_cat5*
k_off2*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat1*k_cat5*k_off2*k_off3*k_off4*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*
k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_off2*k_off3*
k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*
k_off1*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_cat4*k_cat5*k_off1*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_cat3*k_cat4*k_off1*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*
k_cat4*k_off1*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat4*k_off1*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*
k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*
k_off1*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat3*k_cat5*k_off1*k_off4*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat3*k_off1*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_cat4*k_cat5*k_off1*k_off3*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*
k_cat5*k_off1*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_cat4*k_cat5*k_off1*k_off3*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*
k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_off1*
k_off3*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*
k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*
k_cat5*k_off1*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat2*k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat2*
k_off1*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat2*k_off1*
k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat2*k_off1*k_off3*k_off4*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*
k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*
k_off1*k_off2*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*
k_cat4*k_off1*k_off2*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*
k_cat5*k_off1*k_off2*k_off4*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_cat5*
k_off1*k_off2*k_off4*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat3*k_cat5*k_off1*k_off2*k_off4*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*
k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_off1*k_off2*
k_off4*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat3*k_off1*k_off2*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*
k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*
k_off3*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_cat4*k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*
k_cat5*k_off1*k_off2*k_off3*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*
k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*
l_on5 + 5*k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5
*k_cat4*k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat4*
k_off1*k_off2*k_off3*k_off5*k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat4*k_off1*
k_off2*k_off3*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_cat4*k_off1*k_off2*k_off3*k_off5*
k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*
k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat5*k_off1*k_off2*
k_off3*k_off4*k_on0**5*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5 + 10*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*
k_on0**5*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*
l_on3*l_on4*l_on5 + 5*k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*
l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*
l_on5 + k_cat0**5*k_cat5*k_off1*k_off2*k_off3*k_off4*k_on0**5*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_off1*
k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*k_cat0**5*k_off1*k_off2*k_off3*k_off4*
k_off5*k_on0**5*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5 + 10*k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*
l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**2*l_on1*l_on2*l_on3*l_on4*
l_on5 + 10*k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0**2*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5 + 5*
k_cat0**5*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat0*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5 + k_cat0**5*k_off1*
k_off2*k_off3*k_off4*k_off5*k_on0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5),
x8 = (k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on0**6 +
 k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat6*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*l_cat6*l_off4*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat6*l_off4*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat5*l_cat6*l_off3*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat6*l_off3*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_cat6*l_off3*l_off4*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat6*l_off3*l_off4*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat5*l_cat6*l_off2*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat6*l_off2*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat5*l_cat6*l_off2*l_off4*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat6*l_off2*l_off4*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_cat6*l_off2*l_off3*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat6*l_off2*l_off3*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*l_cat6*l_off2*l_off3*l_off4*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat6*l_off2*l_off3*l_off4*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat6*l_off1*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_cat6*l_off1*l_off4*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat6*l_off1*l_off4*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat5*l_cat6*l_off1*l_off3*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat6*l_off1*l_off3*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_cat6*l_off1*l_off3*l_off4*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat6*l_off1*l_off3*l_off4*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_off1*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_off2*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat6*l_off1*l_off2*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_cat5*l_cat6*l_off1*l_off2*l_off4*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_cat6*l_off1*l_off2*l_off4*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_off1*l_off2*l_off4*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_cat6*l_off1*l_off2*l_off3*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat4*l_cat6*l_off1*l_off2*l_off3*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat4*l_off1*l_off2*l_off3*l_off5*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat5*l_cat6*l_off1*l_off2*l_off3*l_off4*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat5*l_off1*l_off2*l_off3*l_off4*l_off6*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat6*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_off1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 6*
k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat6*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*l_cat6*l_off4*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat6*l_off4*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat5*l_cat6*l_off3*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat6*l_off3*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_cat6*l_off3*l_off4*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat6*l_off3*l_off4*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat5*l_cat6*l_off2*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat6*l_off2*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat5*l_cat6*l_off2*l_off4*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat6*l_off2*l_off4*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_cat6*l_off2*l_off3*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat6*l_off2*l_off3*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*l_cat6*l_off2*l_off3*l_off4*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat6*l_off2*l_off3*l_off4*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat6*l_off1*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_cat6*l_off1*l_off4*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat6*l_off1*l_off4*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat5*l_cat6*l_off1*l_off3*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat6*l_off1*l_off3*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_cat6*l_off1*l_off3*l_off4*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat6*l_off1*l_off3*l_off4*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_off1*l_off3*l_off4*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_off2*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat6*l_off1*l_off2*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat5*l_cat6*l_off1*l_off2*l_off4*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat6*l_off1*l_off2*l_off4*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_off1*l_off2*l_off4*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_cat6*l_off1*l_off2*l_off3*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat6*l_off1*l_off2*l_off3*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_off1*l_off2*l_off3*l_off5*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat5*l_cat6*l_off1*l_off2*l_off3*l_off4*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat5*l_off1*l_off2*l_off3*l_off4*l_off6*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat6*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**6 +
 6*k_cat0**5*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_off1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 +
 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5
*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat6*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*
l_cat4*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*
l_cat3*l_cat5*l_cat6*l_off4*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat5*l_off4*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat2*l_cat3*l_cat6*l_off4*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat5*l_cat6*l_off3*l_on0**6 + 15*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_off6*l_on0**6 + 15*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat6*l_off3*l_off5*l_on0**6 +
 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_off6*
l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_cat6*l_off3
*l_off4*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_off3*
l_off4*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat6*
l_off3*l_off4*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*
l_off3*l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat3*l_cat4*l_cat5*l_cat6*l_off2*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat4*l_cat6*l_off2*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat5*l_cat6*l_off2*l_off4*l_on0**6 + 15*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_off6*l_on0**6 +
 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat6*l_off2*l_off4*l_off5*
l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_off2*l_off4*l_off5
*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_cat6*
l_off2*l_off3*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*
l_off2*l_off3*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*
l_cat6*l_off2*l_off3*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat4*l_off2*l_off3*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat5*l_cat6*l_off2*l_off3*l_off4*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat1*l_cat6*l_off2*l_off3*l_off4*l_off5*l_on0**6 + 15*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 15*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_on0**6 +
 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_off6*
l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat6*l_off1
*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_off1*
l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*
l_cat6*l_off1*l_off4*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*
l_cat5*l_off1*l_off4*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*
l_cat3*l_cat6*l_off1*l_off4*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat2*l_cat3*l_off1*l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat4*l_cat5*l_cat6*l_off1*l_off3*l_on0**6 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_off6*l_on0**6 + 15*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat6*l_off1*l_off3*l_off5*l_on0**6 + 15*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_off6*l_on0**6 +
 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_cat6*l_off1*l_off3*l_off4*
l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_off1*l_off3*l_off4
*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat6*l_off1*l_off3*
l_off4*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_off1*l_off3*
l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*
l_cat5*l_cat6*l_off1*l_off2*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*
l_cat4*l_cat5*l_off1*l_off2*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat3*l_cat4*l_cat6*l_off1*l_off2*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat3*l_cat5*l_cat6*l_off1*l_off2*l_off4*l_on0**6 + 15*k_cat0**4*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_off6*l_on0**6 + 15*
k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat6*l_off1*l_off2*l_off4*l_off5*l_on0**6 +
 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_off1*l_off2*l_off4*l_off5*l_off6*
l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_cat6*l_off1*l_off2
*l_off3*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_off1*l_off2*
l_off3*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat6*l_off1*
l_off2*l_off3*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_off1*
l_off2*l_off3*l_off5*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat5*
l_cat6*l_off1*l_off2*l_off3*l_off4*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat5*l_off1*l_off2*l_off3*l_off4*l_off6*l_on0**6 + 15*k_cat0**4*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat6*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**6 + 15*k_cat0**4*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**2*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_off1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on0**6 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off6*l_on0**6 +
 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat6*l_off5*
l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_off5
*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*
l_cat6*l_off4*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*
l_cat5*l_off4*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*
l_cat3*l_cat6*l_off4*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_off4*l_off5*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat2*l_cat4*l_cat5*l_cat6*l_off3*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat6*l_off3*l_off5*l_on0**6 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_off6*l_on0**6 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_cat6*l_off3*l_off4*l_on0**6 +
 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_off6*
l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat6*l_off3*l_off4
*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_off3*l_off4*
l_off5*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*
l_cat5*l_cat6*l_off2*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*
l_cat4*l_cat5*l_off2*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat3*l_cat4*l_cat6*l_off2*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat5*l_cat6*l_off2*l_off4*l_on0**6 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_off6*l_on0**6 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat6*l_off2*l_off4*l_off5*l_on0**6 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_off6*l_on0**6 +
 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_cat6*l_off2*l_off3*
l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_off2*l_off3
*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat6*l_off2*
l_off3*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_off2*
l_off3*l_off5*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*
l_cat6*l_off2*l_off3*l_off4*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat5*l_off2*l_off3*l_off4*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat6*l_off2*l_off3*l_off4*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_on0**6 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_off6*l_on0**6 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat6*l_off1*l_off5*l_on0**6 +
 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_off6*
l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_cat6*l_off1
*l_off4*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_off1*
l_off4*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat6*
l_off1*l_off4*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*
l_off1*l_off4*l_off5*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*
l_cat4*l_cat5*l_cat6*l_off1*l_off3*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat4*l_cat6*l_off1*l_off3*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_off6*l_on0**6 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_cat6*l_off1*l_off3*l_off4*l_on0**6 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_off6*l_on0**6 +
 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat6*l_off1*l_off3*l_off4*l_off5*
l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_off1*l_off3*l_off4*l_off5
*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_cat6*
l_off1*l_off2*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*
l_off1*l_off2*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*
l_cat6*l_off1*l_off2*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*
l_cat4*l_off1*l_off2*l_off5*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat3*l_cat5*l_cat6*l_off1*l_off2*l_off4*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat3*l_cat6*l_off1*l_off2*l_off4*l_off5*l_on0**6 + 20*k_cat0**3*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat3*l_off1*l_off2*l_off4*l_off5*l_off6*l_on0**6 + 20*
k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_cat6*l_off1*l_off2*l_off3*l_on0**6 +
 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_off6*
l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**3*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat6*l_off1*l_off2*l_off3
*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_off1*l_off2*l_off3*
l_off5*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat5*l_cat6*l_off1*
l_off2*l_off3*l_off4*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat5*l_off1*
l_off2*l_off3*l_off4*l_off6*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat6*
l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**6 + 20*k_cat0**3*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**3*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_off1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on0**6 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off6*l_on0**6 + 15*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat6*l_off5*l_on0**6 + 15*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_off6*l_on0**6 +
 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*l_cat6*l_off4*
l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*l_off4
*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat6*
l_off4*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*
l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*
l_cat4*l_cat5*l_cat6*l_off3*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat2*l_cat4*l_cat5*l_off3*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat2*l_cat4*l_cat6*l_off3*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat1*l_cat2*l_cat5*l_cat6*l_off3*l_off4*l_on0**6 + 15*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_off6*l_on0**6 + 15*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat6*l_off3*l_off4*l_off5*l_on0**6 +
 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_off6*
l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat5*l_cat6
*l_off2*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat5*
l_off2*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*
l_cat6*l_off2*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*
l_cat4*l_off2*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat3*l_cat5*l_cat6*l_off2*l_off4*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat6*l_off2*l_off4*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_cat6*l_off2*l_off3*l_on0**6 + 15*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_off6*l_on0**6 +
 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat6*l_off2*l_off3*l_off5*
l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_off2*l_off3*l_off5
*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*l_cat6*l_off2*
l_off3*l_off4*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*l_off2*
l_off3*l_off4*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat6*
l_off2*l_off3*l_off4*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat6*l_off1*l_off5*l_on0**6 + 15*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_off6*l_on0**6 + 15*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_cat6*l_off1*l_off4*l_on0**6 +
 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_off6*
l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat6*l_off1*l_off4
*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_off1*l_off4*
l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat5*
l_cat6*l_off1*l_off3*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*
l_cat5*l_off1*l_off3*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*
l_cat4*l_cat6*l_off1*l_off3*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat2*l_cat4*l_off1*l_off3*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat5*l_cat6*l_off1*l_off3*l_off4*l_on0**6 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_off6*l_on0**6 + 15*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat2*l_cat6*l_off1*l_off3*l_off4*l_off5*l_on0**6 + 15*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_off1*l_off3*l_off4*l_off5*l_off6*l_on0**6 +
 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_off2*
l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_off1*l_off2
*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat6*l_off1*
l_off2*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_off1*
l_off2*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat5*
l_cat6*l_off1*l_off2*l_off4*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*
l_cat5*l_off1*l_off2*l_off4*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat3*l_cat6*l_off1*l_off2*l_off4*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_off1*l_off2*l_off4*l_off5*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6
*l_cat0**6*l_cat4*l_cat5*l_cat6*l_off1*l_off2*l_off3*l_on0**6 + 15*k_cat0**2*
k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*
k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_off6*l_on0**6 + 15*
k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*k_on3*
k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat6*l_off1*l_off2*l_off3*l_off5*l_on0**6 +
 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*k_on1*k_on2*
k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_off1*l_off2*l_off3*l_off5*l_off6*
l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**4*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat5*l_cat6*l_off1*l_off2*l_off3
*l_off4*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat5*l_off1*l_off2*l_off3*
l_off4*l_off6*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat6*l_off1*l_off2*
l_off3*l_off4*l_off5*l_on0**6 + 15*k_cat0**2*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off0**4*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_off1*l_off2*
l_off3*l_off4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat6*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat3*l_cat4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat3*l_cat5*l_cat6*l_off4*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat3*l_cat5*l_off4*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat3*l_cat6*l_off4*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat3*l_off4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat4*l_cat5*l_cat6*l_off3*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat4*l_cat6*l_off3*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat4*l_off3*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat5*l_cat6*l_off3*l_off4*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat5*l_off3*l_off4*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_cat6*l_off3*l_off4*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat4*l_cat5*l_cat6*l_off2*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat4*l_cat6*l_off2*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat4*l_off2*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat5*l_cat6*l_off2*l_off4*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat5*l_off2*l_off4*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_cat6*l_off2*l_off4*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat3*l_off2*l_off4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat4*l_cat5*l_cat6*l_off2*l_off3*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat4*l_cat5*l_off2*l_off3*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat4*l_cat6*l_off2*l_off3*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat4*l_off2*l_off3*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat5*l_cat6*l_off2*l_off3*l_off4*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat5*l_off2*l_off3*l_off4*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_cat6*l_off2*l_off3*l_off4*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_cat4*l_cat6*l_off1*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_cat4*l_off1*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_cat5*l_cat6*l_off1*l_off4*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_cat5*l_off1*l_off4*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_cat6*l_off1*l_off4*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat3*l_off1*l_off4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat4*l_cat5*l_cat6*l_off1*l_off3*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat4*l_cat5*l_off1*l_off3*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat4*l_cat6*l_off1*l_off3*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat4*l_off1*l_off3*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat5*l_cat6*l_off1*l_off3*l_off4*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat5*l_off1*l_off3*l_off4*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_cat6*l_off1*l_off3*l_off4*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat2*l_off1*l_off3*l_off4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*l_off2*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat4*l_cat5*l_off1*l_off2*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat4*l_cat6*l_off1*l_off2*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat4*l_off1*l_off2*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat5*l_cat6*l_off1*l_off2*l_off4*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat5*l_off1*l_off2*l_off4*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_cat6*l_off1*l_off2*l_off4*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat3*l_off1*l_off2*l_off4*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat4*l_cat5*l_cat6*l_off1*l_off2*l_off3*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat4*l_cat5*l_off1*l_off2*l_off3*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat4*l_cat6*l_off1*l_off2*l_off3*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat4*l_off1*l_off2*l_off3*l_off5*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat5*l_cat6*l_off1*l_off2*l_off3*l_off4*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat5*l_off1*l_off2*l_off3*l_off4*l_off6*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_cat6*l_off1*l_off2*l_off3*l_off4*l_off5*l_on0**6 + 6*k_cat0*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off0**5*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0
**6*l_off1*l_off2*l_off3*l_off4*l_off5*l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*
l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4
*k_cat5*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5
*k_cat6*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat6*l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6
*k_off0**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*
l_cat4*l_off5*l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0
**6*k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*
l_cat6*l_off4*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*
k_on1*k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat5*l_off4
*l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat6*l_off4*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_off4*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat5*l_cat6*
l_off3*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat5*l_off3*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_cat6*l_off3*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat4*l_off3*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_cat6*l_off3*
l_off4*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat5*l_off3*l_off4*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_cat6*l_off3*l_off4*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat2*l_off3*l_off4*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat5*l_cat6*
l_off2*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat5*l_off2*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_cat6*l_off2*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat4*l_off2*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat5*l_cat6*l_off2*
l_off4*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat5*l_off2*l_off4*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_cat6*l_off2*l_off4*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat3*l_off2*l_off4*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_cat6*l_off2*
l_off3*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat5*l_off2*l_off3*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_cat6*l_off2*l_off3*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat4*l_off2*l_off3*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*l_cat6*l_off2*l_off3*
l_off4*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat5*l_off2*l_off3*l_off4*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_cat6*l_off2*l_off3*l_off4*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat1*l_off2*l_off3*l_off4*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off1*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat5*l_off1*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_cat6*l_off1*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat4*l_off1*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_cat6*l_off1*
l_off4*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat5*l_off1*l_off4*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_cat6*l_off1*l_off4*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat3*l_off1*l_off4*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat5*l_cat6*l_off1*
l_off3*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat5*l_off1*l_off3*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_cat6*l_off1*l_off3*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat4*l_off1*l_off3*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_cat6*l_off1*l_off3*
l_off4*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat5*l_off1*l_off3*l_off4*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_cat6*l_off1*l_off3*l_off4*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat2*l_off1*l_off3*l_off4*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_cat6*l_off1*
l_off2*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat5*l_off1*l_off2*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_cat6*l_off1*l_off2*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat4*l_off1*l_off2*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat5*l_cat6*l_off1*l_off2*
l_off4*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat5*l_off1*l_off2*l_off4*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_cat6*l_off1*l_off2*l_off4*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat3*l_off1*l_off2*l_off4*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_cat6*l_off1*l_off2*
l_off3*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat5*l_off1*l_off2*l_off3*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_cat6*l_off1*l_off2*l_off3*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat4*l_off1*l_off2*l_off3*l_off5*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat5*l_cat6*l_off1*l_off2*l_off3*
l_off4*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat5*l_off1*l_off2*l_off3*l_off4*
l_off6*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_cat6*l_off1*l_off2*l_off3*l_off4*
l_off5*l_on0**6 + k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_off0**6*k_on1*
k_on2*k_on3*k_on4*k_on5*k_on6*l_cat0**6*l_off1*l_off2*l_off3*l_off4*l_off5*
l_off6*l_on0**6)/(k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_cat6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*k_off6
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat5*
k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3
*k_cat4*k_cat5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*
k_cat4*k_cat5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat6*k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6*
k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_cat6
*k_off5*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*
k_cat6*k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*
k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1
*k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*
k_cat2*k_cat3*k_cat4*k_cat6*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*
k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*
k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*
k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_cat6*k_off4*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*k_off6
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*k_off4*
k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*
k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat5*
k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*
k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*k_off5
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat6*k_off4*
k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_cat6*
k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3
*k_cat6*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*
k_cat6*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat3*k_off4*k_off5*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat3*k_off4*k_off5
*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*
k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1
*k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*
k_cat2*k_cat3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*
k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*
k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*
k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat1*k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_cat6*k_off3*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat5*k_off3*k_off6*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*k_off5
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat6*k_off3*
k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat6*
k_off3*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat4*k_cat6*
k_off3*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat4*k_off3*k_off5*
k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat4*k_off3*k_off5*k_off6
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat4*k_off3*k_off5*
k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat4*k_off3*
k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat4
*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat4*
k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat5*k_cat6*
k_off3*k_off4*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat5*k_cat6*k_off3*
k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat5*k_cat6*k_off3
*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat5*k_cat6*
k_off3*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*
k_cat5*k_cat6*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1
*k_cat2*k_cat5*k_cat6*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*
k_cat2*k_cat5*k_cat6*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*
k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*
k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*
k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat1*k_cat2*k_cat5*k_off3*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_cat6*k_off3*k_off4*k_off5*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat2*k_off3*k_off4*k_off5*k_off6
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat2*k_off3*k_off4*k_off5*
k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat2*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat2*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*k_cat6*
k_off2*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*k_cat6*k_off2*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*k_cat6*k_off2
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*k_cat6*
k_off2*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*
k_cat6*k_off2*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat4
*k_cat5*k_cat6*k_off2*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat4*
k_cat5*k_cat6*k_off2*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*
k_off2*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*k_off2*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*k_off2
*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat5*
k_off2*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*
k_cat4*k_cat5*k_off2*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1
*k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*
k_cat3*k_cat4*k_cat5*k_off2*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*
k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*
k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*
k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat1*k_cat3*k_cat4*k_cat6*k_off2*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat4*k_off2*k_off5*k_off6*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*k_off4*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*k_off4*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*k_off4
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat5*k_cat6*k_off2*
k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat5*k_cat6*
k_off2*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat5*k_cat6*
k_off2*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat5*k_off2*k_off4*
k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat5*k_off2*k_off4*k_off6
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat3*k_cat5*k_off2*k_off4*
k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat5*k_off2*
k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat5
*k_off2*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat5*
k_off2*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*k_cat6*k_off2*
k_off4*k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*k_cat6*k_off2*k_off4*
k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*k_cat6*k_off2*k_off4
*k_off5*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat3*k_cat6*k_off2*
k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat3*
k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1
*k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*
k_cat3*k_cat6*k_off2*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat3*
k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat3*
k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*
k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat1*k_cat3*k_off2*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat4*k_cat5*k_cat6*k_off2*k_off3*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat4*k_cat5*k_off2*k_off3*k_off6
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat4*k_cat5*k_off2*k_off3*
k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat4*k_cat5*k_off2*
k_off3*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat4*k_cat5*k_off2*
k_off3*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat4*k_cat6*k_off2*k_off3*
k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat4*k_cat6*k_off2*k_off3*k_off5
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat4*k_cat6*k_off2*k_off3*
k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat4*k_cat6*k_off2*
k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat4*k_cat6
*k_off2*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat4*k_cat6*
k_off2*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat4*k_off2*k_off3*
k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat4*k_off2*k_off3*k_off5*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat4*k_off2*k_off3*k_off5
*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat4*k_off2*k_off3*
k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat4*
k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1
*k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*
k_cat4*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat5*
k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat5*
k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*
k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat1*k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat1*k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat1*k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat1*k_cat5*k_cat6*k_off2*k_off3*k_off4*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat5*k_off2*k_off3*k_off4*k_off6*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_cat6*k_off2*k_off3*k_off4*k_off5
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_cat6*k_off2*k_off3*k_off4*
k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_cat6*k_off2*k_off3*
k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_cat6*k_off2*k_off3*
k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_off2*k_off3*k_off4*k_off5*
k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_off2*k_off3*k_off4*k_off5*k_off6
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat1*k_off2*k_off3*k_off4*k_off5*
k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat1*k_off2*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat1*k_off2*k_off3
*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat1*k_off2*k_off3*
k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off1*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6*
k_off1*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat5*k_cat6
*k_off1*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat5*
k_cat6*k_off1*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*
k_cat4*k_cat5*k_cat6*k_off1*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2
*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*
k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*
k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*
k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*
k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat5*k_off1*k_off6*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*k_cat4*k_cat6*k_off1*k_off5*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat3*k_cat4*k_off1*k_off5*k_off6
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*k_cat4*k_off1*k_off5*
k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*k_cat4*k_off1*
k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*k_cat4*k_off1*
k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*k_cat5*k_cat6*k_off1*
k_off4*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*k_cat5*k_cat6*k_off1*k_off4*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*k_cat5*k_cat6*k_off1*k_off4
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat3*k_cat5*k_cat6*k_off1*
k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*k_cat5*k_cat6*
k_off1*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*k_cat5
*k_cat6*k_off1*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*k_cat5*
k_cat6*k_off1*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*k_cat5*k_off1*
k_off4*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*k_cat5*k_off1*k_off4*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*k_cat5*k_off1*k_off4
*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat3*k_cat5*k_off1*
k_off4*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*
k_cat5*k_off1*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2
*k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*
k_cat3*k_cat5*k_off1*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*
k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*
k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*
k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat2*k_cat3*k_cat6*k_off1*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat3*k_off1*k_off4*k_off5*k_off6*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*k_off3*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*k_off3*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*k_off3*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*k_off3
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat4*k_cat5*k_cat6*k_off1*
k_off3*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat4*k_cat5*k_cat6*
k_off1*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat4*k_cat5*k_cat6*
k_off1*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat4*k_cat5*k_off1*k_off3*
k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat4*k_cat5*k_off1*k_off3*k_off6
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat4*k_cat5*k_off1*k_off3*
k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat4*k_cat5*k_off1*
k_off3*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat4*k_cat5
*k_off1*k_off3*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat4*k_cat5*
k_off1*k_off3*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat4*k_cat6*k_off1*
k_off3*k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat4*k_cat6*k_off1*k_off3*
k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat4*k_cat6*k_off1*k_off3
*k_off5*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat4*k_cat6*k_off1*
k_off3*k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat4*
k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2
*k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*
k_cat4*k_cat6*k_off1*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat4*
k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat4*
k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*
k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat2*k_cat4*k_off1*k_off3*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat5*k_cat6*k_off1*k_off3*k_off4*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat5*k_off1*k_off3*k_off4*k_off6
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat5*k_off1*k_off3*k_off4*
k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat5*k_off1*k_off3*
k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat5*k_off1*k_off3*
k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat6*k_off1*k_off3*k_off4*
k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat6*k_off1*k_off3*k_off4*k_off5
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_cat6*k_off1*k_off3*k_off4*
k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_cat6*k_off1*k_off3*
k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_cat6*k_off1
*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_cat6*k_off1*
k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*k_off1*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2*k_off1*k_off3*k_off4*k_off5*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_off1*k_off3*k_off4*k_off5
*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat2*k_off1*k_off3*k_off4*
k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat2*k_off1*
k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat2
*k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat2*
k_off1*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_cat4*
k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat4*
k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*
k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat3*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_cat4*k_cat5*k_off1*k_off2*k_off6*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat3*k_cat4*k_cat6*k_off1*k_off2*k_off5
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_cat4*k_cat6*k_off1*k_off2*
k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat4*k_cat6*k_off1*
k_off2*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_cat4*k_cat6*k_off1*
k_off2*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_cat4*k_off1*k_off2*k_off5*
k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_cat4*k_off1*k_off2*k_off5*k_off6
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat3*k_cat4*k_off1*k_off2*k_off5*
k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_cat4*k_off1*k_off2*
k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat4*k_off1
*k_off2*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_cat4*k_off1*
k_off2*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_cat5*k_cat6*k_off1*
k_off2*k_off4*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat5*k_cat6*k_off1*k_off2*
k_off4*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_cat5*k_cat6*k_off1*k_off2
*k_off4*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat3*k_cat5*k_cat6*k_off1*
k_off2*k_off4*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_cat5*
k_cat6*k_off1*k_off2*k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3
*k_cat5*k_cat6*k_off1*k_off2*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*
k_cat5*k_cat6*k_off1*k_off2*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_cat5*
k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat5*
k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*
k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat3*k_cat5*k_off1*k_off2*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_cat6*k_off1*k_off2*k_off4*k_off5*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat3*k_off1*k_off2*k_off4*k_off5*k_off6
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat3*k_off1*k_off2*k_off4*k_off5*
k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat3*k_off1*k_off2*k_off4*
k_off5*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat3*k_off1*k_off2*k_off4*
k_off5*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat4*k_cat5*k_cat6*k_off1*k_off2*
k_off3*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_off3*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat4*k_cat5*k_cat6*k_off1*k_off2*k_off3
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat4*k_cat5*k_cat6*k_off1*k_off2*
k_off3*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat4*k_cat5*k_cat6*k_off1*
k_off2*k_off3*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat4*k_cat5*k_cat6
*k_off1*k_off2*k_off3*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat4*k_cat5*k_cat6*
k_off1*k_off2*k_off3*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat4*k_cat5*k_off1*k_off2*
k_off3*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat4*k_cat5*k_off1*k_off2*k_off3*
k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat4*k_cat5*k_off1*k_off2*k_off3
*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat4*k_cat5*k_off1*k_off2*
k_off3*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat4*k_cat5*
k_off1*k_off2*k_off3*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat4
*k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat4*
k_cat5*k_off1*k_off2*k_off3*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat4*k_cat6*
k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat4*k_cat6*
k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat4*
k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_cat4*k_cat6*k_off1*k_off2*k_off3*k_off5*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
k_cat0**6*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*
k_cat0**6*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 
15*k_cat0**6*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1
*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*
l_on6 + 20*k_cat0**6*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*l_cat0**
3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 15*k_cat0**6*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**6*
l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0
**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3
*l_on4*l_on5*l_on6 + k_cat0**6*k_cat4*k_off1*k_off2*k_off3*k_off5*k_off6*k_on0**
6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + k_cat0**6*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_on0**6*
l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*
l_on5*l_on6 + 6*k_cat0**6*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_on0**6*
l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*
l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_off4*k_on0
**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat5*k_cat6*k_off1*k_off2*k_off3*k_off4
*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat5*k_cat6*k_off1*k_off2*k_off3*
k_off4*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat5*k_cat6*k_off1*k_off2*
k_off3*k_off4*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat5*k_cat6*k_off1*k_off2*
k_off3*k_off4*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat5*k_off1*k_off2*k_off3*k_off4*
k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6*
k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1*l_on2*
l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat5*k_off1*k_off2*k_off3*k_off4*k_off6
*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*
l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat5*k_off1*k_off2*k_off3*k_off4*
k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat5*k_off1*k_off2*k_off3*
k_off4*k_off6*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat5*k_off1*k_off2
*k_off3*k_off4*k_off6*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat5*k_off1*k_off2*
k_off3*k_off4*k_off6*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**
6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat6*k_off1*k_off2*k_off3*
k_off4*k_off5*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat6*k_off1*k_off2*k_off3*k_off4*
k_off5*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0*l_on1
*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat6*k_off1*k_off2*k_off3*k_off4
*k_off5*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**2*
l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**6*k_cat6*k_off1*k_off2*k_off3*
k_off4*k_off5*k_on0**6*l_cat0**3*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*
l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_cat6*k_off1*
k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0**2*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_cat6
*k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat0*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_cat6*
k_off1*k_off2*k_off3*k_off4*k_off5*k_on0**6*l_cat1*l_cat2*l_cat3*l_cat4*l_cat5*
l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + k_cat0**6*k_off1*k_off2*
k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**6*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 6*k_cat0**6*k_off1*k_off2*
k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**5*l_cat1*l_cat2*l_cat3*l_cat4*
l_cat5*l_cat6*l_off0*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*k_cat0**6*k_off1*
k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**4*l_cat1*l_cat2*l_cat3*
l_cat4*l_cat5*l_cat6*l_off0**2*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 20*k_cat0**
6*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**3*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**3*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6 + 15*
k_cat0**6*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0**2*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**4*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + 6*k_cat0**6*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat0*l_cat1*
l_cat2*l_cat3*l_cat4*l_cat5*l_cat6*l_off0**5*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6
 + k_cat0**6*k_off1*k_off2*k_off3*k_off4*k_off5*k_off6*k_on0**6*l_cat1*l_cat2*
l_cat3*l_cat4*l_cat5*l_cat6*l_off0**6*l_on1*l_on2*l_on3*l_on4*l_on5*l_on6),
x9 = 1}}}$

Time: 25870 ms


19: phi1_ := rlsimpl(for each case in w mkor first case, pos);
phi1_ := true$

Time: 90 ms


20: 
20: % Shifted completeness under inverses:
20: phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2 := all(g1,all(g2,all(g3,all(g4,all(g5,all(g6,all(g7,all(g8,all(g9,all(g10,
all(g11,all(g12,all(g13,all(g14,all(g15,all(g16,all(g17,all(g18,all(g19,all(g20,
all(g21,all(g22,all(g23,all(g24,all(x1,all(x2,all(x3,all(x4,all(x5,all(x6,all(x7
,all(x8,all(x9,all(x10,all(x11,all(x12,all(x13,all(x14,all(x15,all(x16,all(x17,
all(x18,all(x19,all(x20,all(x21,all(x22,all(x23,all(x24,(x9 <> 0 and x8 <> 0 and
 x7 <> 0 and x6 <> 0 and x5 <> 0 and x4 <> 0 and x3 <> 0 and x24 <> 0 and x23 <>
 0 and x22 <> 0 and x21 <> 0 and x20 <> 0 and x2 <> 0 and x19 <> 0 and x18 <> 0 
and x17 <> 0 and x16 <> 0 and x15 <> 0 and x14 <> 0 and x13 <> 0 and x12 <> 0 
and x11 <> 0 and x10 <> 0 and x1 <> 0 and g9 <> 0 and g8 <> 0 and g7 <> 0 and g6
 <> 0 and g5 <> 0 and g4 <> 0 and g3 <> 0 and g24 <> 0 and g23 <> 0 and g22 <> 0
 and g21 <> 0 and g20 <> 0 and g2 <> 0 and g19 <> 0 and g18 <> 0 and g17 <> 0 
and g16 <> 0 and g15 <> 0 and g14 <> 0 and g13 <> 0 and g12 <> 0 and g11 <> 0 
and g10 <> 0 and g1 <> 0) and (g22*l_cat6 + g22*l_off6 - g24*g8*l_on6 = 0 and 
g21*l_cat5 + g21*l_off5 - g24*g7*l_on5 = 0 and g20*l_cat4 + g20*l_off4 - g24*g6*
l_on4 = 0 and g19*l_cat3 + g19*l_off3 - g24*g5*l_on3 = 0 and g18*l_cat2 + g18*
l_off2 - g24*g4*l_on2 = 0 and g17*l_cat1 + g17*l_off1 - g24*g3*l_on1 = 0 and g16
*l_cat0 + g16*l_off0 - g2*g24*l_on0 = 0 and  - g1*g23*k_on0 + g16*l_cat0 + g9*
k_off0 = 0 and g15*k_cat6 + g15*k_off6 - g23*g7*k_on6 = 0 and g14*k_cat5 + g15*
k_off6 + g21*l_off5 + g22*l_cat6 - g23*g7*k_on6 - g24*g7*l_on5 = 0 and g14*
k_cat5 + g14*k_off5 - g23*g6*k_on5 = 0 and g13*k_cat4 + g14*k_off5 + g20*l_off4 
+ g21*l_cat5 - g23*g6*k_on5 - g24*g6*l_on4 = 0 and g13*k_cat4 + g13*k_off4 - g23
*g5*k_on4 = 0 and g12*k_cat3 + g13*k_off4 + g19*l_off3 + g20*l_cat4 - g23*g5*
k_on4 - g24*g5*l_on3 = 0 and g12*k_cat3 + g12*k_off3 - g23*g4*k_on3 = 0 and g11*
k_cat2 + g12*k_off3 + g18*l_off2 + g19*l_cat3 - g23*g4*k_on3 - g24*g4*l_on2 = 0 
and g11*k_cat2 + g11*k_off2 - g23*g3*k_on2 = 0 and g10*k_cat1 + g11*k_off2 + g17
*l_off1 + g18*l_cat2 - g23*g3*k_on2 - g24*g3*l_on1 = 0 and g10*k_cat1 + g10*
k_off1 - g2*g23*k_on1 = 0 and g10*k_off1 + g16*l_off0 + g17*l_cat1 - g2*g23*
k_on1 - g2*g24*l_on0 + g9*k_cat0 = 0 and  - g1*g23*k_on0 + g9*k_cat0 + g9*k_off0
 = 0) and (g22*l_cat6*x22 + g22*l_off6*x22 - g24*g8*l_on6*x24*x8 = 0 and g21*
l_cat5*x21 + g21*l_off5*x21 - g24*g7*l_on5*x24*x7 = 0 and g20*l_cat4*x20 + g20*
l_off4*x20 - g24*g6*l_on4*x24*x6 = 0 and g19*l_cat3*x19 + g19*l_off3*x19 - g24*
g5*l_on3*x24*x5 = 0 and g18*l_cat2*x18 + g18*l_off2*x18 - g24*g4*l_on2*x24*x4 = 
0 and g17*l_cat1*x17 + g17*l_off1*x17 - g24*g3*l_on1*x24*x3 = 0 and g16*l_cat0*
x16 + g16*l_off0*x16 - g2*g24*l_on0*x2*x24 = 0 and  - g1*g23*k_on0*x1*x23 + g16*
l_cat0*x16 + g9*k_off0*x9 = 0 and g15*k_cat6*x15 + g15*k_off6*x15 - g23*g7*k_on6
*x23*x7 = 0 and g14*k_cat5*x14 + g15*k_off6*x15 + g21*l_off5*x21 + g22*l_cat6*
x22 - g23*g7*k_on6*x23*x7 - g24*g7*l_on5*x24*x7 = 0 and g14*k_cat5*x14 + g14*
k_off5*x14 - g23*g6*k_on5*x23*x6 = 0 and g13*k_cat4*x13 + g14*k_off5*x14 + g20*
l_off4*x20 + g21*l_cat5*x21 - g23*g6*k_on5*x23*x6 - g24*g6*l_on4*x24*x6 = 0 and 
g13*k_cat4*x13 + g13*k_off4*x13 - g23*g5*k_on4*x23*x5 = 0 and g12*k_cat3*x12 + 
g13*k_off4*x13 + g19*l_off3*x19 + g20*l_cat4*x20 - g23*g5*k_on4*x23*x5 - g24*g5*
l_on3*x24*x5 = 0 and g12*k_cat3*x12 + g12*k_off3*x12 - g23*g4*k_on3*x23*x4 = 0 
and g11*k_cat2*x11 + g12*k_off3*x12 + g18*l_off2*x18 + g19*l_cat3*x19 - g23*g4*
k_on3*x23*x4 - g24*g4*l_on2*x24*x4 = 0 and g11*k_cat2*x11 + g11*k_off2*x11 - g23
*g3*k_on2*x23*x3 = 0 and g10*k_cat1*x10 + g11*k_off2*x11 + g17*l_off1*x17 + g18*
l_cat2*x18 - g23*g3*k_on2*x23*x3 - g24*g3*l_on1*x24*x3 = 0 and g10*k_cat1*x10 + 
g10*k_off1*x10 - g2*g23*k_on1*x2*x23 = 0 and g10*k_off1*x10 + g16*l_off0*x16 + 
g17*l_cat1*x17 - g2*g23*k_on1*x2*x23 - g2*g24*l_on0*x2*x24 + g9*k_cat0*x9 = 0 
and  - g1*g23*k_on0*x1*x23 + g9*k_cat0*x9 + g9*k_off0*x9 = 0) impl g22*l_cat6*
x24*x8 + g22*l_off6*x24*x8 - g24*g8*l_on6*x22 = 0 and g21*l_cat5*x24*x7 + g21*
l_off5*x24*x7 - g24*g7*l_on5*x21 = 0 and g20*l_cat4*x24*x6 + g20*l_off4*x24*x6 -
 g24*g6*l_on4*x20 = 0 and g19*l_cat3*x24*x5 + g19*l_off3*x24*x5 - g24*g5*l_on3*
x19 = 0 and g18*l_cat2*x24*x4 + g18*l_off2*x24*x4 - g24*g4*l_on2*x18 = 0 and g17
*l_cat1*x24*x3 + g17*l_off1*x24*x3 - g24*g3*l_on1*x17 = 0 and g16*l_cat0*x2*x24 
+ g16*l_off0*x2*x24 - g2*g24*l_on0*x16 = 0 and  - g1*g23*k_on0*x16*x9 + g16*
l_cat0*x1*x23*x9 + g9*k_off0*x1*x16*x23 = 0 and g15*k_cat6*x23*x7 + g15*k_off6*
x23*x7 - g23*g7*k_on6*x15 = 0 and g14*k_cat5*x15*x21*x22*x23*x24*x7 + g15*k_off6
*x14*x21*x22*x23*x24*x7 + g21*l_off5*x14*x15*x22*x23*x24*x7 + g22*l_cat6*x14*x15
*x21*x23*x24*x7 - g23*g7*k_on6*x14*x15*x21*x22*x24 - g24*g7*l_on5*x14*x15*x21*
x22*x23 = 0 and g14*k_cat5*x23*x6 + g14*k_off5*x23*x6 - g23*g6*k_on5*x14 = 0 and
 g13*k_cat4*x14*x20*x21*x23*x24*x6 + g14*k_off5*x13*x20*x21*x23*x24*x6 + g20*
l_off4*x13*x14*x21*x23*x24*x6 + g21*l_cat5*x13*x14*x20*x23*x24*x6 - g23*g6*k_on5
*x13*x14*x20*x21*x24 - g24*g6*l_on4*x13*x14*x20*x21*x23 = 0 and g13*k_cat4*x23*
x5 + g13*k_off4*x23*x5 - g23*g5*k_on4*x13 = 0 and g12*k_cat3*x13*x19*x20*x23*x24
*x5 + g13*k_off4*x12*x19*x20*x23*x24*x5 + g19*l_off3*x12*x13*x20*x23*x24*x5 + 
g20*l_cat4*x12*x13*x19*x23*x24*x5 - g23*g5*k_on4*x12*x13*x19*x20*x24 - g24*g5*
l_on3*x12*x13*x19*x20*x23 = 0 and g12*k_cat3*x23*x4 + g12*k_off3*x23*x4 - g23*g4
*k_on3*x12 = 0 and g11*k_cat2*x12*x18*x19*x23*x24*x4 + g12*k_off3*x11*x18*x19*
x23*x24*x4 + g18*l_off2*x11*x12*x19*x23*x24*x4 + g19*l_cat3*x11*x12*x18*x23*x24*
x4 - g23*g4*k_on3*x11*x12*x18*x19*x24 - g24*g4*l_on2*x11*x12*x18*x19*x23 = 0 and
 g11*k_cat2*x23*x3 + g11*k_off2*x23*x3 - g23*g3*k_on2*x11 = 0 and g10*k_cat1*x11
*x17*x18*x23*x24*x3 + g11*k_off2*x10*x17*x18*x23*x24*x3 + g17*l_off1*x10*x11*x18
*x23*x24*x3 + g18*l_cat2*x10*x11*x17*x23*x24*x3 - g23*g3*k_on2*x10*x11*x17*x18*
x24 - g24*g3*l_on1*x10*x11*x17*x18*x23 = 0 and g10*k_cat1*x2*x23 + g10*k_off1*x2
*x23 - g2*g23*k_on1*x10 = 0 and g10*k_off1*x16*x17*x2*x23*x24*x9 + g16*l_off0*
x10*x17*x2*x23*x24*x9 + g17*l_cat1*x10*x16*x2*x23*x24*x9 - g2*g23*k_on1*x10*x16*
x17*x24*x9 - g2*g24*l_on0*x10*x16*x17*x23*x9 + g9*k_cat0*x10*x16*x17*x2*x23*x24 
= 0 and  - g1*g23*k_on0*x9 + g9*k_cat0*x1*x23 + g9*k_off0*x1*x23 = 0))))))))))))
))))))))))))))))))))))))))))))))))))$

Time: 0 ms


21: 
n-phosphorylation.sh caught signal SIGKILL


==> anc/n-Phosphorylation/2021-05-22/7-phosphorylation.time <==
Command terminated by signal 9
	Command being timed: "redpsl"
	User time (seconds): 21151.03
	System time (seconds): 437.45
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 6:00:06
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 204832692
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 93427817
	Voluntary context switches: 998
	Involuntary context switches: 2098107
	Swaps: 0
	File system inputs: 0
	File system outputs: 1048
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/8-phosphorylation.time <==
Command terminated by signal 9
	Command being timed: "redpsl"
	User time (seconds): 21101.89
	System time (seconds): 487.13
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 6:00:07
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 204832688
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 229622055
	Voluntary context switches: 921
	Involuntary context switches: 2113109
	Swaps: 0
	File system inputs: 0
	File system outputs: 2728
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/9-phosphorylation.time <==
Command terminated by signal 9
	Command being timed: "redpsl"
	User time (seconds): 19965.25
	System time (seconds): 1626.70
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 6:00:09
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 204832776
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 1463081696
	Voluntary context switches: 936
	Involuntary context switches: 2101149
	Swaps: 0
	File system inputs: 0
	File system outputs: 6968
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/n-Phosphorylation/2021-05-22/make.log <==
Seq	Host	Starttime	JobRuntime	Send	Receive	Exitval	Signal	Command
1	:	1621513060.618	     0.500	0	0	0	0	./n-phosphorylation.sh 1 21600
2	:	1621513060.620	     1.131	0	0	0	0	./n-phosphorylation.sh 2 21600
3	:	1621513060.622	     5.911	0	0	0	0	./n-phosphorylation.sh 3 21600
4	:	1621513060.624	    33.790	0	0	0	0	./n-phosphorylation.sh 4 21600
5	:	1621513060.627	  3963.204	0	0	0	0	./n-phosphorylation.sh 5 21600
7	:	1621513060.630	 21606.963	0	0	137	0	./n-phosphorylation.sh 7 21600
6	:	1621513060.629	 21607.124	0	0	137	0	./n-phosphorylation.sh 6 21600
10	:	1621513060.637	 21607.122	0	0	137	0	./n-phosphorylation.sh 10 21600
8	:	1621513060.633	 21607.280	0	0	137	0	./n-phosphorylation.sh 8 21600
9	:	1621513060.635	 21609.117	0	0	137	0	./n-phosphorylation.sh 9 21600


==> anc/n-Phosphorylation/Makefile <==
TIMEOUT=21600

all:
	parallel --bar --joblog make.log --jobs 10\
        ./n-phosphorylation.sh {} ${TIMEOUT} ::: $(shell seq 10)

two:
	parallel --bar --joblog make.log --jobs 64\
        ./n-phosphorylation.sh {} ${TIMEOUT} ::: $(shell seq 2)

pack:
	d=$(shell date -Idate);\
	mkdir $${d} && mv *.log *.time $${d}

repack:
	d=$(shell date -Idate);\
	rm -rf $${d};\
	mkdir $${d} && mv *.log *.time $${d}

clean:
	rm -f *.log *.time


==> anc/n-Phosphorylation/n-phosphorylation.red <==
on echo;
off nat;

lisp date!-and!-time();
lisp getpid();

symbolic (infile "../../Code/real.red" where !*output=nil);
symbolic (infile "../../Code/n-phosphorylation.red" where !*output=nil);

on time;

n := lisp lto_id2int lto_string2id getenv("n");

kl := npho_parameters n;
vl := npho_variables n;
ofl := npho_vectorfield n;

w := rename(vl, ofl)$
xl := first w;
fl := second w;
third w;

pos := for each k in kl collect k > 0$

% Non-emptyness of V_k^*:
phi1 := varietyStarIsNotEmpty(xl, fl, pos);
w := rlqea(phi1, pos);
phi1_ := rlsimpl(for each case in w mkor first case, pos);

% Shifted completeness under inverses:
phi2 := varietyStarIsCosetInv(xl, fl, pos);
phi2_ := rlqe(phi2, pos);

% Shifted completeness under multiplication:
phi3 := varietyStarIsCosetMult(xl, fl, pos);
phi3_ := rlqe(phi3, pos);

coset := rlgsn(phi1_ and phi2_ and phi3_, form=dnf);

phi4 := rlsimpl(sub(for each x in xl collect x=1, zero fl), pos);

group := rlgsn(coset and phi4, form=dnf);

rlabout();

lisp date!-and!-time();

end;


==> anc/n-Phosphorylation/n-phosphorylation.sh <==
#!/bin/bash

if [ $# -ne 2 ]; then
    echo "usage: n-phosphorylation.sh n timeout"
    exit 2
else
    export n="$1"
    export timeout="$2"
fi

(ulimit -t $timeout
 /bin/time -v -o ${n}-phosphorylation.time redpsl < n-phosphorylation.red
 exit $?) &> ${n}-phosphorylation.log

xs=$?

case $xs in
    0) printf "\nn-phosphorylation.sh exiting normally\n"\
	    >> ${n}-phosphorylation.log
       ;;
    *) if [ $xs -gt 127 ]; then
	   printf "\nn-phosphorylation.sh caught signal %s\n"\
		  SIG$(kill -l $(expr $xs - 128))\
		  >> ${n}-phosphorylation.log
       else
	   printf "\nn-phosphorylation.sh exiting with exit code %s\n"\
		  $xs\
		>> ${n}-phosphorylation.log
       fi
esac

exit $xs


==> anc/uname.txt <==
Linux alfred 5.4.65.1.amd64-smp #1 SMP Tue Sep 15 15:32:55 CEST 2020 x86_64 GNU/Linux

